The Next $16$ Higher Spin Currents and Three-Point Functions in the Large ${\cal N}=4$ Holography

By using the known operator product expansions (OPEs) between the lowest $16$ higher spin currents of spins $(1, \frac{3}{2}, \frac{3}{2}, \frac{3}{2}, \frac{3}{2}, 2,2,2,2,2,2, \frac{5}{2}, \frac{5}{2}, \frac{5}{2}, \frac{5}{2}, 3)$ in an extension of the large ${\cal N}=4$ linear superconformal algebra, one determines the OPEs between the lowest $16$ higher spin currents in an extension of the large ${\cal N}=4$ nonlinear superconformal algebra for generic $N$ and $k$. The Wolf space coset contains the group $G =SU(N+2)$ and the affine Kac-Moody spin $1$ current has the level $k$. The next $16$ higher spin currents of spins $(2,\frac{5}{2}, \frac{5}{2}, \frac{5}{2}, \frac{5}{2}, 3,3,3,3,3,3, \frac{7}{2}, \frac{7}{2}, \frac{7}{2}, \frac{7}{2},4)$ arise in the above OPEs. The most general lowest higher spin $2$ current in this multiplet can be determined in terms of affine Kac-Moody spin $\frac{1}{2}, 1$ currents. By careful analysis of the zero mode (higher spin) eigenvalue equations, the three-point functions of bosonic higher spin $2, 3, 4$ currents with two scalars are obtained for finite $N$ and $k$. Furthermore, we also analyze the three-point functions of bosonic higher spin $2, 3, 4$ currents in the extension of the large ${\cal N}=4$ linear superconformal algebra. It turns out that the three-point functions of higher spin $2,3$ currents in the two cases are equal to each other at finite $N$ and $k$. Under the large $(N,k)$ 't Hooft limit, the two descriptions for the three-point functions of higher spin $4$ current coincide with each other. The higher spin extension of $SO(4)$ Knizhnik Bershadsky algebra is described.

==> SU3plus2_HigherSspin1.m <==
(* ::Package:: *)


NLEPrimary0=-((k NO[Q[1],Q[13]])/(5+k)^2)-(k NO[Q[2],Q[14]])/(5+k)^2-(k NO[Q[3],Q[15]])/(5+k)^2-(k NO[Q[4],Q[16]])/(5+k)^2-(k NO[Q[5],Q[17]])/(5+k)^2-(k NO[Q[6],Q[18]])/(5+k)^2+((5 I Sqrt[3]+3 Sqrt[5]) V[12])/(2 Sqrt[2] (5+k))+((-5 I Sqrt[3]+3 Sqrt[5]) V[24])/(2 Sqrt[2] (5+k))
NLEPrimary1Half[1]=-(NO[Q[1],V[13]]/(5+k))-NO[Q[2],V[14]]/(5+k)-NO[Q[3],V[15]]/(5+k)+NO[Q[4],V[16]]/(5+k)+NO[Q[5],V[17]]/(5+k)+NO[Q[6],V[18]]/(5+k)-NO[Q[13],V[1]]/(5+k)-NO[Q[14],V[2]]/(5+k)-NO[Q[15],V[3]]/(5+k)+NO[Q[16],V[4]]/(5+k)+NO[Q[17],V[5]]/(5+k)+NO[Q[18],V[6]]/(5+k)
NLEPrimary1Half[2]=(I NO[Q[1],V[13]])/(5+k)+(I NO[Q[2],V[14]])/(5+k)+(I NO[Q[3],V[15]])/(5+k)+(I NO[Q[4],V[16]])/(5+k)+(I NO[Q[5],V[17]])/(5+k)+(I NO[Q[6],V[18]])/(5+k)-(I NO[Q[13],V[1]])/(5+k)-(I NO[Q[14],V[2]])/(5+k)-(I NO[Q[15],V[3]])/(5+k)-(I NO[Q[16],V[4]])/(5+k)-(I NO[Q[17],V[5]])/(5+k)-(I NO[Q[18],V[6]])/(5+k)
NLEPrimary1Half[3]=NO[Q[1],V[16]]/(5+k)+NO[Q[2],V[17]]/(5+k)+NO[Q[3],V[18]]/(5+k)+NO[Q[4],V[13]]/(5+k)+NO[Q[5],V[14]]/(5+k)+NO[Q[6],V[15]]/(5+k)+NO[Q[13],V[4]]/(5+k)+NO[Q[14],V[5]]/(5+k)+NO[Q[15],V[6]]/(5+k)+NO[Q[16],V[1]]/(5+k)+NO[Q[17],V[2]]/(5+k)+NO[Q[18],V[3]]/(5+k)
NLEPrimary1Half[4]=-((I NO[Q[1],V[16]])/(5+k))-(I NO[Q[2],V[17]])/(5+k)-(I NO[Q[3],V[18]])/(5+k)+(I NO[Q[4],V[13]])/(5+k)+(I NO[Q[5],V[14]])/(5+k)+(I NO[Q[6],V[15]])/(5+k)+(I NO[Q[13],V[4]])/(5+k)+(I NO[Q[14],V[5]])/(5+k)+(I NO[Q[15],V[6]])/(5+k)-(I NO[Q[16],V[1]])/(5+k)-(I NO[Q[17],V[2]])/(5+k)-(I NO[Q[18],V[3]])/(5+k)
NLEPrimary1[1,2]=(I (3 I+Sqrt[3]) NO[Q[1],NO[Q[13],V[11]]])/(3 (5+k)^2)+(I (I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[Q[13],V[12]]])/(3 Sqrt[2] (5+k)^2)+((3+I Sqrt[3]) NO[Q[1],NO[Q[13],V[23]]])/(3 (5+k)^2)+((Sqrt[3]+3 I Sqrt[5]) NO[Q[1],NO[Q[13],V[24]]])/(3 Sqrt[2] (5+k)^2)+(2 I NO[Q[1],NO[Q[14],V[20]]])/(5+k)^2+(2 I NO[Q[1],NO[Q[15],V[21]]])/(5+k)^2-(I k NO[Q[1],Derivative[1][Q[13]]])/(5+k)^2+(2 I NO[Q[2],NO[Q[13],V[8]]])/(5+k)^2+((3+I Sqrt[3]) NO[Q[2],NO[Q[14],V[11]]])/(3 (5+k)^2)+(I (I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[Q[14],V[12]]])/(3 Sqrt[2] (5+k)^2)+(I (3 I+Sqrt[3]) NO[Q[2],NO[Q[14],V[23]]])/(3 (5+k)^2)+((Sqrt[3]+3 I Sqrt[5]) NO[Q[2],NO[Q[14],V[24]]])/(3 Sqrt[2] (5+k)^2)+(2 I NO[Q[2],NO[Q[15],V[22]]])/(5+k)^2-(I k NO[Q[2],Derivative[1][Q[14]]])/(5+k)^2+(2 I NO[Q[3],NO[Q[13],V[9]]])/(5+k)^2+(2 I NO[Q[3],NO[Q[14],V[10]]])/(5+k)^2-(2 I NO[Q[3],NO[Q[15],V[11]]])/(Sqrt[3] (5+k)^2)+(I (I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[Q[15],V[12]]])/(3 Sqrt[2] (5+k)^2)-(2 I NO[Q[3],NO[Q[15],V[23]]])/(Sqrt[3] (5+k)^2)+((Sqrt[3]+3 I Sqrt[5]) NO[Q[3],NO[Q[15],V[24]]])/(3 Sqrt[2] (5+k)^2)-(I k NO[Q[3],Derivative[1][Q[15]]])/(5+k)^2+((3-I Sqrt[3]) NO[Q[4],NO[Q[16],V[11]]])/(3 (5+k)^2)+(2 Sqrt[2/3] NO[Q[4],NO[Q[16],V[12]]])/(5+k)^2-(I (-3 I+Sqrt[3]) NO[Q[4],NO[Q[16],V[23]]])/(3 (5+k)^2)-(2 Sqrt[2/3] NO[Q[4],NO[Q[16],V[24]]])/(5+k)^2-(2 I NO[Q[4],NO[Q[17],V[20]]])/(5+k)^2-(2 I NO[Q[4],NO[Q[18],V[21]]])/(5+k)^2+(I k NO[Q[4],Derivative[1][Q[16]]])/(5+k)^2-(2 I NO[Q[5],NO[Q[16],V[8]]])/(5+k)^2-(I (-3 I+Sqrt[3]) NO[Q[5],NO[Q[17],V[11]]])/(3 (5+k)^2)+(2 Sqrt[2/3] NO[Q[5],NO[Q[17],V[12]]])/(5+k)^2+((3-I Sqrt[3]) NO[Q[5],NO[Q[17],V[23]]])/(3 (5+k)^2)-(2 Sqrt[2/3] NO[Q[5],NO[Q[17],V[24]]])/(5+k)^2-(2 I NO[Q[5],NO[Q[18],V[22]]])/(5+k)^2+(I k NO[Q[5],Derivative[1][Q[17]]])/(5+k)^2-(2 I NO[Q[6],NO[Q[16],V[9]]])/(5+k)^2-(2 I NO[Q[6],NO[Q[17],V[10]]])/(5+k)^2+(2 I NO[Q[6],NO[Q[18],V[11]]])/(Sqrt[3] (5+k)^2)+(2 Sqrt[2/3] NO[Q[6],NO[Q[18],V[12]]])/(5+k)^2+(2 I NO[Q[6],NO[Q[18],V[23]]])/(Sqrt[3] (5+k)^2)-(2 Sqrt[2/3] NO[Q[6],NO[Q[18],V[24]]])/(5+k)^2+(I k NO[Q[6],Derivative[1][Q[18]]])/(5+k)^2+(2 I NO[V[1],V[13]])/(5+k)+(2 I NO[V[2],V[14]])/(5+k)+(2 I NO[V[3],V[15]])/(5+k)-(2 I NO[V[4],V[16]])/(5+k)-(2 I NO[V[5],V[17]])/(5+k)-(2 I NO[V[6],V[18]])/(5+k)+(I k NO[Derivative[1][Q[1]],Q[13]])/(5+k)^2+(I k NO[Derivative[1][Q[2]],Q[14]])/(5+k)^2+(I k NO[Derivative[1][Q[3]],Q[15]])/(5+k)^2-(I k NO[Derivative[1][Q[4]],Q[16]])/(5+k)^2-(I k NO[Derivative[1][Q[5]],Q[17]])/(5+k)^2-(I k NO[Derivative[1][Q[6]],Q[18]])/(5+k)^2-(3 (Sqrt[3]+I Sqrt[5]) Derivative[1][V[12]])/(2 Sqrt[2] (5+k))+(3 (Sqrt[3]-I Sqrt[5]) Derivative[1][V[24]])/(2 Sqrt[2] (5+k))
NLEPrimary1[1,3]=-(NO[Q[1],NO[Q[13],V[7]]]/(5+k)^2)+NO[Q[1],NO[Q[13],V[19]]]/(5+k)^2-((3 I+Sqrt[3]) NO[Q[1],NO[Q[16],V[11]]])/(3 (5+k)^2)-((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[Q[16],V[12]]])/(6 Sqrt[2] (5+k)^2)-((-3 I+Sqrt[3]) NO[Q[1],NO[Q[16],V[23]]])/(3 (5+k)^2)-((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[Q[16],V[24]]])/(6 Sqrt[2] (5+k)^2)-(2 NO[Q[1],NO[Q[17],V[20]]])/(5+k)^2-(2 NO[Q[1],NO[Q[18],V[21]]])/(5+k)^2+(k NO[Q[1],Derivative[1][Q[16]]])/(5+k)^2-NO[Q[2],NO[Q[14],V[7]]]/(5+k)^2+NO[Q[2],NO[Q[14],V[19]]]/(5+k)^2-(2 NO[Q[2],NO[Q[16],V[8]]])/(5+k)^2-((-3 I+Sqrt[3]) NO[Q[2],NO[Q[17],V[11]]])/(3 (5+k)^2)-((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[Q[17],V[12]]])/(6 Sqrt[2] (5+k)^2)-((3 I+Sqrt[3]) NO[Q[2],NO[Q[17],V[23]]])/(3 (5+k)^2)-((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[Q[17],V[24]]])/(6 Sqrt[2] (5+k)^2)-(2 NO[Q[2],NO[Q[18],V[22]]])/(5+k)^2+(k NO[Q[2],Derivative[1][Q[17]]])/(5+k)^2-NO[Q[3],NO[Q[15],V[7]]]/(5+k)^2+NO[Q[3],NO[Q[15],V[19]]]/(5+k)^2-(2 NO[Q[3],NO[Q[16],V[9]]])/(5+k)^2-(2 NO[Q[3],NO[Q[17],V[10]]])/(5+k)^2+(2 NO[Q[3],NO[Q[18],V[11]]])/(Sqrt[3] (5+k)^2)-((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[Q[18],V[12]]])/(6 Sqrt[2] (5+k)^2)+(2 NO[Q[3],NO[Q[18],V[23]]])/(Sqrt[3] (5+k)^2)-((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[Q[18],V[24]]])/(6 Sqrt[2] (5+k)^2)+(k NO[Q[3],Derivative[1][Q[18]]])/(5+k)^2+((3 I+Sqrt[3]) NO[Q[4],NO[Q[13],V[11]]])/(3 (5+k)^2)+((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[Q[13],V[12]]])/(6 Sqrt[2] (5+k)^2)+((-3 I+Sqrt[3]) NO[Q[4],NO[Q[13],V[23]]])/(3 (5+k)^2)+((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[Q[13],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 NO[Q[4],NO[Q[14],V[20]]])/(5+k)^2+(2 NO[Q[4],NO[Q[15],V[21]]])/(5+k)^2-NO[Q[4],NO[Q[16],V[7]]]/(5+k)^2+NO[Q[4],NO[Q[16],V[19]]]/(5+k)^2-(k NO[Q[4],Derivative[1][Q[13]]])/(5+k)^2+(2 NO[Q[5],NO[Q[13],V[8]]])/(5+k)^2+((-3 I+Sqrt[3]) NO[Q[5],NO[Q[14],V[11]]])/(3 (5+k)^2)+((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[Q[14],V[12]]])/(6 Sqrt[2] (5+k)^2)+((3 I+Sqrt[3]) NO[Q[5],NO[Q[14],V[23]]])/(3 (5+k)^2)+((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[Q[14],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 NO[Q[5],NO[Q[15],V[22]]])/(5+k)^2-NO[Q[5],NO[Q[17],V[7]]]/(5+k)^2+NO[Q[5],NO[Q[17],V[19]]]/(5+k)^2-(k NO[Q[5],Derivative[1][Q[14]]])/(5+k)^2+(2 NO[Q[6],NO[Q[13],V[9]]])/(5+k)^2+(2 NO[Q[6],NO[Q[14],V[10]]])/(5+k)^2-(2 NO[Q[6],NO[Q[15],V[11]]])/(Sqrt[3] (5+k)^2)+((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[Q[15],V[12]]])/(6 Sqrt[2] (5+k)^2)-(2 NO[Q[6],NO[Q[15],V[23]]])/(Sqrt[3] (5+k)^2)+((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[Q[15],V[24]]])/(6 Sqrt[2] (5+k)^2)-NO[Q[6],NO[Q[18],V[7]]]/(5+k)^2+NO[Q[6],NO[Q[18],V[19]]]/(5+k)^2-(k NO[Q[6],Derivative[1][Q[15]]])/(5+k)^2+(2 NO[V[1],V[16]])/(5+k)+(2 NO[V[2],V[17]])/(5+k)+(2 NO[V[3],V[18]])/(5+k)-(2 NO[V[4],V[13]])/(5+k)-(2 NO[V[5],V[14]])/(5+k)-(2 NO[V[6],V[15]])/(5+k)-(k NO[Derivative[1][Q[1]],Q[16]])/(5+k)^2-(k NO[Derivative[1][Q[2]],Q[17]])/(5+k)^2-(k NO[Derivative[1][Q[3]],Q[18]])/(5+k)^2+(k NO[Derivative[1][Q[4]],Q[13]])/(5+k)^2+(k NO[Derivative[1][Q[5]],Q[14]])/(5+k)^2+(k NO[Derivative[1][Q[6]],Q[15]])/(5+k)^2+(3 Derivative[1][V[7]])/(5+k)-(3 Derivative[1][V[19]])/(5+k)
NLEPrimary1[1,4]=-((I NO[Q[1],NO[Q[13],V[7]]])/(5+k)^2)-(I NO[Q[1],NO[Q[13],V[19]]])/(5+k)^2+(I (3 I+Sqrt[3]) NO[Q[1],NO[Q[16],V[11]]])/(3 (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[Q[16],V[12]]])/(6 Sqrt[2] (5+k)^2)+((3+I Sqrt[3]) NO[Q[1],NO[Q[16],V[23]]])/(3 (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[1],NO[Q[16],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 I NO[Q[1],NO[Q[17],V[20]]])/(5+k)^2+(2 I NO[Q[1],NO[Q[18],V[21]]])/(5+k)^2-(I k NO[Q[1],Derivative[1][Q[16]]])/(5+k)^2-(I NO[Q[2],NO[Q[14],V[7]]])/(5+k)^2-(I NO[Q[2],NO[Q[14],V[19]]])/(5+k)^2+(2 I NO[Q[2],NO[Q[16],V[8]]])/(5+k)^2+((3+I Sqrt[3]) NO[Q[2],NO[Q[17],V[11]]])/(3 (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[Q[17],V[12]]])/(6 Sqrt[2] (5+k)^2)+(I (3 I+Sqrt[3]) NO[Q[2],NO[Q[17],V[23]]])/(3 (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[2],NO[Q[17],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 I NO[Q[2],NO[Q[18],V[22]]])/(5+k)^2-(I k NO[Q[2],Derivative[1][Q[17]]])/(5+k)^2-(I NO[Q[3],NO[Q[15],V[7]]])/(5+k)^2-(I NO[Q[3],NO[Q[15],V[19]]])/(5+k)^2+(2 I NO[Q[3],NO[Q[16],V[9]]])/(5+k)^2+(2 I NO[Q[3],NO[Q[17],V[10]]])/(5+k)^2-(2 I NO[Q[3],NO[Q[18],V[11]]])/(Sqrt[3] (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[Q[18],V[12]]])/(6 Sqrt[2] (5+k)^2)-(2 I NO[Q[3],NO[Q[18],V[23]]])/(Sqrt[3] (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[3],NO[Q[18],V[24]]])/(6 Sqrt[2] (5+k)^2)-(I k NO[Q[3],Derivative[1][Q[18]]])/(5+k)^2+(I (3 I+Sqrt[3]) NO[Q[4],NO[Q[13],V[11]]])/(3 (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[Q[13],V[12]]])/(6 Sqrt[2] (5+k)^2)+((3+I Sqrt[3]) NO[Q[4],NO[Q[13],V[23]]])/(3 (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[4],NO[Q[13],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 I NO[Q[4],NO[Q[14],V[20]]])/(5+k)^2+(2 I NO[Q[4],NO[Q[15],V[21]]])/(5+k)^2-(I NO[Q[4],NO[Q[16],V[7]]])/(5+k)^2-(I NO[Q[4],NO[Q[16],V[19]]])/(5+k)^2-(I k NO[Q[4],Derivative[1][Q[13]]])/(5+k)^2+(2 I NO[Q[5],NO[Q[13],V[8]]])/(5+k)^2+((3+I Sqrt[3]) NO[Q[5],NO[Q[14],V[11]]])/(3 (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[Q[14],V[12]]])/(6 Sqrt[2] (5+k)^2)+(I (3 I+Sqrt[3]) NO[Q[5],NO[Q[14],V[23]]])/(3 (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[5],NO[Q[14],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 I NO[Q[5],NO[Q[15],V[22]]])/(5+k)^2-(I NO[Q[5],NO[Q[17],V[7]]])/(5+k)^2-(I NO[Q[5],NO[Q[17],V[19]]])/(5+k)^2-(I k NO[Q[5],Derivative[1][Q[14]]])/(5+k)^2+(2 I NO[Q[6],NO[Q[13],V[9]]])/(5+k)^2+(2 I NO[Q[6],NO[Q[14],V[10]]])/(5+k)^2-(2 I NO[Q[6],NO[Q[15],V[11]]])/(Sqrt[3] (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[Q[15],V[12]]])/(6 Sqrt[2] (5+k)^2)-(2 I NO[Q[6],NO[Q[15],V[23]]])/(Sqrt[3] (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[6],NO[Q[15],V[24]]])/(6 Sqrt[2] (5+k)^2)-(I NO[Q[6],NO[Q[18],V[7]]])/(5+k)^2-(I NO[Q[6],NO[Q[18],V[19]]])/(5+k)^2-(I k NO[Q[6],Derivative[1][Q[15]]])/(5+k)^2-(2 I NO[V[1],V[16]])/(5+k)-(2 I NO[V[2],V[17]])/(5+k)-(2 I NO[V[3],V[18]])/(5+k)-(2 I NO[V[4],V[13]])/(5+k)-(2 I NO[V[5],V[14]])/(5+k)-(2 I NO[V[6],V[15]])/(5+k)+(I k NO[Derivative[1][Q[1]],Q[16]])/(5+k)^2+(I k NO[Derivative[1][Q[2]],Q[17]])/(5+k)^2+(I k NO[Derivative[1][Q[3]],Q[18]])/(5+k)^2+(I k NO[Derivative[1][Q[4]],Q[13]])/(5+k)^2+(I k NO[Derivative[1][Q[5]],Q[14]])/(5+k)^2+(I k NO[Derivative[1][Q[6]],Q[15]])/(5+k)^2+(3 I Derivative[1][V[7]])/(5+k)+(3 I Derivative[1][V[19]])/(5+k)
NLEPrimary1[2,3]=(I NO[Q[1],NO[Q[13],V[7]]])/(5+k)^2+(I NO[Q[1],NO[Q[13],V[19]]])/(5+k)^2+(I (3 I+Sqrt[3]) NO[Q[1],NO[Q[16],V[11]]])/(3 (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[Q[16],V[12]]])/(6 Sqrt[2] (5+k)^2)+((3+I Sqrt[3]) NO[Q[1],NO[Q[16],V[23]]])/(3 (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[1],NO[Q[16],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 I NO[Q[1],NO[Q[17],V[20]]])/(5+k)^2+(2 I NO[Q[1],NO[Q[18],V[21]]])/(5+k)^2-(I k NO[Q[1],Derivative[1][Q[16]]])/(5+k)^2+(I NO[Q[2],NO[Q[14],V[7]]])/(5+k)^2+(I NO[Q[2],NO[Q[14],V[19]]])/(5+k)^2+(2 I NO[Q[2],NO[Q[16],V[8]]])/(5+k)^2+((3+I Sqrt[3]) NO[Q[2],NO[Q[17],V[11]]])/(3 (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[Q[17],V[12]]])/(6 Sqrt[2] (5+k)^2)+(I (3 I+Sqrt[3]) NO[Q[2],NO[Q[17],V[23]]])/(3 (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[2],NO[Q[17],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 I NO[Q[2],NO[Q[18],V[22]]])/(5+k)^2-(I k NO[Q[2],Derivative[1][Q[17]]])/(5+k)^2+(I NO[Q[3],NO[Q[15],V[7]]])/(5+k)^2+(I NO[Q[3],NO[Q[15],V[19]]])/(5+k)^2+(2 I NO[Q[3],NO[Q[16],V[9]]])/(5+k)^2+(2 I NO[Q[3],NO[Q[17],V[10]]])/(5+k)^2-(2 I NO[Q[3],NO[Q[18],V[11]]])/(Sqrt[3] (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[Q[18],V[12]]])/(6 Sqrt[2] (5+k)^2)-(2 I NO[Q[3],NO[Q[18],V[23]]])/(Sqrt[3] (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[3],NO[Q[18],V[24]]])/(6 Sqrt[2] (5+k)^2)-(I k NO[Q[3],Derivative[1][Q[18]]])/(5+k)^2+(I (3 I+Sqrt[3]) NO[Q[4],NO[Q[13],V[11]]])/(3 (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[Q[13],V[12]]])/(6 Sqrt[2] (5+k)^2)+((3+I Sqrt[3]) NO[Q[4],NO[Q[13],V[23]]])/(3 (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[4],NO[Q[13],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 I NO[Q[4],NO[Q[14],V[20]]])/(5+k)^2+(2 I NO[Q[4],NO[Q[15],V[21]]])/(5+k)^2+(I NO[Q[4],NO[Q[16],V[7]]])/(5+k)^2+(I NO[Q[4],NO[Q[16],V[19]]])/(5+k)^2-(I k NO[Q[4],Derivative[1][Q[13]]])/(5+k)^2+(2 I NO[Q[5],NO[Q[13],V[8]]])/(5+k)^2+((3+I Sqrt[3]) NO[Q[5],NO[Q[14],V[11]]])/(3 (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[Q[14],V[12]]])/(6 Sqrt[2] (5+k)^2)+(I (3 I+Sqrt[3]) NO[Q[5],NO[Q[14],V[23]]])/(3 (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[5],NO[Q[14],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 I NO[Q[5],NO[Q[15],V[22]]])/(5+k)^2+(I NO[Q[5],NO[Q[17],V[7]]])/(5+k)^2+(I NO[Q[5],NO[Q[17],V[19]]])/(5+k)^2-(I k NO[Q[5],Derivative[1][Q[14]]])/(5+k)^2+(2 I NO[Q[6],NO[Q[13],V[9]]])/(5+k)^2+(2 I NO[Q[6],NO[Q[14],V[10]]])/(5+k)^2-(2 I NO[Q[6],NO[Q[15],V[11]]])/(Sqrt[3] (5+k)^2)+(I (5 I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[Q[15],V[12]]])/(6 Sqrt[2] (5+k)^2)-(2 I NO[Q[6],NO[Q[15],V[23]]])/(Sqrt[3] (5+k)^2)+((5 Sqrt[3]+3 I Sqrt[5]) NO[Q[6],NO[Q[15],V[24]]])/(6 Sqrt[2] (5+k)^2)+(I NO[Q[6],NO[Q[18],V[7]]])/(5+k)^2+(I NO[Q[6],NO[Q[18],V[19]]])/(5+k)^2-(I k NO[Q[6],Derivative[1][Q[15]]])/(5+k)^2+(2 I NO[V[1],V[16]])/(5+k)+(2 I NO[V[2],V[17]])/(5+k)+(2 I NO[V[3],V[18]])/(5+k)+(2 I NO[V[4],V[13]])/(5+k)+(2 I NO[V[5],V[14]])/(5+k)+(2 I NO[V[6],V[15]])/(5+k)+(I k NO[Derivative[1][Q[1]],Q[16]])/(5+k)^2+(I k NO[Derivative[1][Q[2]],Q[17]])/(5+k)^2+(I k NO[Derivative[1][Q[3]],Q[18]])/(5+k)^2+(I k NO[Derivative[1][Q[4]],Q[13]])/(5+k)^2+(I k NO[Derivative[1][Q[5]],Q[14]])/(5+k)^2+(I k NO[Derivative[1][Q[6]],Q[15]])/(5+k)^2-(3 I Derivative[1][V[7]])/(5+k)-(3 I Derivative[1][V[19]])/(5+k)
NLEPrimary1[2,4]=-(NO[Q[1],NO[Q[13],V[7]]]/(5+k)^2)+NO[Q[1],NO[Q[13],V[19]]]/(5+k)^2+((3 I+Sqrt[3]) NO[Q[1],NO[Q[16],V[11]]])/(3 (5+k)^2)+((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[Q[16],V[12]]])/(6 Sqrt[2] (5+k)^2)+((-3 I+Sqrt[3]) NO[Q[1],NO[Q[16],V[23]]])/(3 (5+k)^2)+((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[Q[16],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 NO[Q[1],NO[Q[17],V[20]]])/(5+k)^2+(2 NO[Q[1],NO[Q[18],V[21]]])/(5+k)^2-(k NO[Q[1],Derivative[1][Q[16]]])/(5+k)^2-NO[Q[2],NO[Q[14],V[7]]]/(5+k)^2+NO[Q[2],NO[Q[14],V[19]]]/(5+k)^2+(2 NO[Q[2],NO[Q[16],V[8]]])/(5+k)^2+((-3 I+Sqrt[3]) NO[Q[2],NO[Q[17],V[11]]])/(3 (5+k)^2)+((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[Q[17],V[12]]])/(6 Sqrt[2] (5+k)^2)+((3 I+Sqrt[3]) NO[Q[2],NO[Q[17],V[23]]])/(3 (5+k)^2)+((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[Q[17],V[24]]])/(6 Sqrt[2] (5+k)^2)+(2 NO[Q[2],NO[Q[18],V[22]]])/(5+k)^2-(k NO[Q[2],Derivative[1][Q[17]]])/(5+k)^2-NO[Q[3],NO[Q[15],V[7]]]/(5+k)^2+NO[Q[3],NO[Q[15],V[19]]]/(5+k)^2+(2 NO[Q[3],NO[Q[16],V[9]]])/(5+k)^2+(2 NO[Q[3],NO[Q[17],V[10]]])/(5+k)^2-(2 NO[Q[3],NO[Q[18],V[11]]])/(Sqrt[3] (5+k)^2)+((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[Q[18],V[12]]])/(6 Sqrt[2] (5+k)^2)-(2 NO[Q[3],NO[Q[18],V[23]]])/(Sqrt[3] (5+k)^2)+((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[Q[18],V[24]]])/(6 Sqrt[2] (5+k)^2)-(k NO[Q[3],Derivative[1][Q[18]]])/(5+k)^2-((3 I+Sqrt[3]) NO[Q[4],NO[Q[13],V[11]]])/(3 (5+k)^2)-((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[Q[13],V[12]]])/(6 Sqrt[2] (5+k)^2)-((-3 I+Sqrt[3]) NO[Q[4],NO[Q[13],V[23]]])/(3 (5+k)^2)-((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[Q[13],V[24]]])/(6 Sqrt[2] (5+k)^2)-(2 NO[Q[4],NO[Q[14],V[20]]])/(5+k)^2-(2 NO[Q[4],NO[Q[15],V[21]]])/(5+k)^2-NO[Q[4],NO[Q[16],V[7]]]/(5+k)^2+NO[Q[4],NO[Q[16],V[19]]]/(5+k)^2+(k NO[Q[4],Derivative[1][Q[13]]])/(5+k)^2-(2 NO[Q[5],NO[Q[13],V[8]]])/(5+k)^2-((-3 I+Sqrt[3]) NO[Q[5],NO[Q[14],V[11]]])/(3 (5+k)^2)-((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[Q[14],V[12]]])/(6 Sqrt[2] (5+k)^2)-((3 I+Sqrt[3]) NO[Q[5],NO[Q[14],V[23]]])/(3 (5+k)^2)-((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[Q[14],V[24]]])/(6 Sqrt[2] (5+k)^2)-(2 NO[Q[5],NO[Q[15],V[22]]])/(5+k)^2-NO[Q[5],NO[Q[17],V[7]]]/(5+k)^2+NO[Q[5],NO[Q[17],V[19]]]/(5+k)^2+(k NO[Q[5],Derivative[1][Q[14]]])/(5+k)^2-(2 NO[Q[6],NO[Q[13],V[9]]])/(5+k)^2-(2 NO[Q[6],NO[Q[14],V[10]]])/(5+k)^2+(2 NO[Q[6],NO[Q[15],V[11]]])/(Sqrt[3] (5+k)^2)-((5 I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[Q[15],V[12]]])/(6 Sqrt[2] (5+k)^2)+(2 NO[Q[6],NO[Q[15],V[23]]])/(Sqrt[3] (5+k)^2)-((-5 I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[Q[15],V[24]]])/(6 Sqrt[2] (5+k)^2)-NO[Q[6],NO[Q[18],V[7]]]/(5+k)^2+NO[Q[6],NO[Q[18],V[19]]]/(5+k)^2+(k NO[Q[6],Derivative[1][Q[15]]])/(5+k)^2+(2 NO[V[1],V[16]])/(5+k)+(2 NO[V[2],V[17]])/(5+k)+(2 NO[V[3],V[18]])/(5+k)-(2 NO[V[4],V[13]])/(5+k)-(2 NO[V[5],V[14]])/(5+k)-(2 NO[V[6],V[15]])/(5+k)+(k NO[Derivative[1][Q[1]],Q[16]])/(5+k)^2+(k NO[Derivative[1][Q[2]],Q[17]])/(5+k)^2+(k NO[Derivative[1][Q[3]],Q[18]])/(5+k)^2-(k NO[Derivative[1][Q[4]],Q[13]])/(5+k)^2-(k NO[Derivative[1][Q[5]],Q[14]])/(5+k)^2-(k NO[Derivative[1][Q[6]],Q[15]])/(5+k)^2+(3 Derivative[1][V[7]])/(5+k)-(3 Derivative[1][V[19]])/(5+k)
NLEPrimary1[3,4]=(I (3 I+Sqrt[3]) NO[Q[1],NO[Q[13],V[11]]])/(3 (5+k)^2)-(2 Sqrt[2/3] NO[Q[1],NO[Q[13],V[12]]])/(5+k)^2+((3+I Sqrt[3]) NO[Q[1],NO[Q[13],V[23]]])/(3 (5+k)^2)+(2 Sqrt[2/3] NO[Q[1],NO[Q[13],V[24]]])/(5+k)^2+(2 I NO[Q[1],NO[Q[14],V[20]]])/(5+k)^2+(2 I NO[Q[1],NO[Q[15],V[21]]])/(5+k)^2-(I k NO[Q[1],Derivative[1][Q[13]]])/(5+k)^2+(2 I NO[Q[2],NO[Q[13],V[8]]])/(5+k)^2+((3+I Sqrt[3]) NO[Q[2],NO[Q[14],V[11]]])/(3 (5+k)^2)-(2 Sqrt[2/3] NO[Q[2],NO[Q[14],V[12]]])/(5+k)^2+(I (3 I+Sqrt[3]) NO[Q[2],NO[Q[14],V[23]]])/(3 (5+k)^2)+(2 Sqrt[2/3] NO[Q[2],NO[Q[14],V[24]]])/(5+k)^2+(2 I NO[Q[2],NO[Q[15],V[22]]])/(5+k)^2-(I k NO[Q[2],Derivative[1][Q[14]]])/(5+k)^2+(2 I NO[Q[3],NO[Q[13],V[9]]])/(5+k)^2+(2 I NO[Q[3],NO[Q[14],V[10]]])/(5+k)^2-(2 I NO[Q[3],NO[Q[15],V[11]]])/(Sqrt[3] (5+k)^2)-(2 Sqrt[2/3] NO[Q[3],NO[Q[15],V[12]]])/(5+k)^2-(2 I NO[Q[3],NO[Q[15],V[23]]])/(Sqrt[3] (5+k)^2)+(2 Sqrt[2/3] NO[Q[3],NO[Q[15],V[24]]])/(5+k)^2-(I k NO[Q[3],Derivative[1][Q[15]]])/(5+k)^2+((3-I Sqrt[3]) NO[Q[4],NO[Q[16],V[11]]])/(3 (5+k)^2)+((Sqrt[3]-3 I Sqrt[5]) NO[Q[4],NO[Q[16],V[12]]])/(3 Sqrt[2] (5+k)^2)-(I (-3 I+Sqrt[3]) NO[Q[4],NO[Q[16],V[23]]])/(3 (5+k)^2)-(I (-I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[Q[16],V[24]]])/(3 Sqrt[2] (5+k)^2)-(2 I NO[Q[4],NO[Q[17],V[20]]])/(5+k)^2-(2 I NO[Q[4],NO[Q[18],V[21]]])/(5+k)^2+(I k NO[Q[4],Derivative[1][Q[16]]])/(5+k)^2-(2 I NO[Q[5],NO[Q[16],V[8]]])/(5+k)^2-(I (-3 I+Sqrt[3]) NO[Q[5],NO[Q[17],V[11]]])/(3 (5+k)^2)+((Sqrt[3]-3 I Sqrt[5]) NO[Q[5],NO[Q[17],V[12]]])/(3 Sqrt[2] (5+k)^2)+((3-I Sqrt[3]) NO[Q[5],NO[Q[17],V[23]]])/(3 (5+k)^2)-(I (-I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[Q[17],V[24]]])/(3 Sqrt[2] (5+k)^2)-(2 I NO[Q[5],NO[Q[18],V[22]]])/(5+k)^2+(I k NO[Q[5],Derivative[1][Q[17]]])/(5+k)^2-(2 I NO[Q[6],NO[Q[16],V[9]]])/(5+k)^2-(2 I NO[Q[6],NO[Q[17],V[10]]])/(5+k)^2+(2 I NO[Q[6],NO[Q[18],V[11]]])/(Sqrt[3] (5+k)^2)+((Sqrt[3]-3 I Sqrt[5]) NO[Q[6],NO[Q[18],V[12]]])/(3 Sqrt[2] (5+k)^2)+(2 I NO[Q[6],NO[Q[18],V[23]]])/(Sqrt[3] (5+k)^2)-(I (-I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[Q[18],V[24]]])/(3 Sqrt[2] (5+k)^2)+(I k NO[Q[6],Derivative[1][Q[18]]])/(5+k)^2-(2 I NO[V[1],V[13]])/(5+k)-(2 I NO[V[2],V[14]])/(5+k)-(2 I NO[V[3],V[15]])/(5+k)+(2 I NO[V[4],V[16]])/(5+k)+(2 I NO[V[5],V[17]])/(5+k)+(2 I NO[V[6],V[18]])/(5+k)+(I k NO[Derivative[1][Q[1]],Q[13]])/(5+k)^2+(I k NO[Derivative[1][Q[2]],Q[14]])/(5+k)^2+(I k NO[Derivative[1][Q[3]],Q[15]])/(5+k)^2-(I k NO[Derivative[1][Q[4]],Q[16]])/(5+k)^2-(I k NO[Derivative[1][Q[5]],Q[17]])/(5+k)^2-(I k NO[Derivative[1][Q[6]],Q[18]])/(5+k)^2+(3 (Sqrt[3]+I Sqrt[5]) Derivative[1][V[12]])/(2 Sqrt[2] (5+k))-(3 (Sqrt[3]-I Sqrt[5]) Derivative[1][V[24]])/(2 Sqrt[2] (5+k))
NLEPrimary1[2,1]=-NLEPrimary1[1,2]
NLEPrimary1[3,1]=-NLEPrimary1[1,3]
NLEPrimary1[4,1]=-NLEPrimary1[1,4]
NLEPrimary1[3,2]=-NLEPrimary1[2,3]
NLEPrimary1[4,2]=-NLEPrimary1[2,4]
NLEPrimary1[4,3]=-NLEPrimary1[3,4]
NLEPrimary1[1,1]=0
NLEPrimary1[2,2]=0
NLEPrimary1[3,3]=0
NLEPrimary1[4,4]=0
NLEPrimary3Half[1]=-((8 NO[Q[1],NO[Q[4],NO[Q[13],V[16]]]])/(5+k)^3)-(8 NO[Q[1],NO[Q[4],NO[Q[16],V[13]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[5],NO[Q[13],V[17]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[5],NO[Q[14],V[16]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[5],NO[Q[16],V[14]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[5],NO[Q[17],V[13]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[6],NO[Q[13],V[18]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[6],NO[Q[15],V[16]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[6],NO[Q[16],V[15]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[6],NO[Q[18],V[13]]]])/(5+k)^3-(8 NO[Q[1],NO[Q[13],NO[Q[16],V[4]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[13],NO[Q[17],V[5]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[13],NO[Q[18],V[6]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[14],NO[Q[16],V[5]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[15],NO[Q[16],V[6]]]])/(5+k)^3-(4 NO[Q[1],NO[V[7],V[16]]])/(5+k)^2-(2 (3 I+Sqrt[3]) NO[Q[1],NO[V[11],V[13]]])/(3 (5+k)^2)-(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[V[12],V[13]]])/(3 (5+k)^2)-(2 (-3 I+Sqrt[3]) NO[Q[1],NO[V[13],V[23]]])/(3 (5+k)^2)+(I Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[1],NO[V[13],V[24]]])/(3 (5+k)^2)-(4 NO[Q[1],NO[V[14],V[20]]])/(5+k)^2-(4 NO[Q[1],NO[V[15],V[21]]])/(5+k)^2+(2 (-3-I Sqrt[15]+2 k) NO[Q[1],Derivative[1][V[13]]])/(3 (5+k)^2)-(4 NO[Q[2],NO[Q[4],NO[Q[13],V[17]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[4],NO[Q[14],V[16]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[4],NO[Q[16],V[14]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[4],NO[Q[17],V[13]]]])/(5+k)^3-(8 NO[Q[2],NO[Q[5],NO[Q[14],V[17]]]])/(5+k)^3-(8 NO[Q[2],NO[Q[5],NO[Q[17],V[14]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[6],NO[Q[14],V[18]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[6],NO[Q[15],V[17]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[6],NO[Q[17],V[15]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[6],NO[Q[18],V[14]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[13],NO[Q[17],V[4]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[14],NO[Q[16],V[4]]]])/(5+k)^3-(8 NO[Q[2],NO[Q[14],NO[Q[17],V[5]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[14],NO[Q[18],V[6]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[15],NO[Q[17],V[6]]]])/(5+k)^3-(4 NO[Q[2],NO[V[7],V[17]]])/(5+k)^2-(4 NO[Q[2],NO[V[8],V[13]]])/(5+k)^2-(2 (-3 I+Sqrt[3]) NO[Q[2],NO[V[11],V[14]]])/(3 (5+k)^2)-(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[V[12],V[14]]])/(3 (5+k)^2)-(2 (3 I+Sqrt[3]) NO[Q[2],NO[V[14],V[23]]])/(3 (5+k)^2)+(I Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[2],NO[V[14],V[24]]])/(3 (5+k)^2)-(4 NO[Q[2],NO[V[15],V[22]]])/(5+k)^2+(2 (3-I Sqrt[15]+2 k) NO[Q[2],Derivative[1][V[14]]])/(3 (5+k)^2)-(4 NO[Q[3],NO[Q[4],NO[Q[13],V[18]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[4],NO[Q[15],V[16]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[4],NO[Q[16],V[15]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[4],NO[Q[18],V[13]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[5],NO[Q[14],V[18]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[5],NO[Q[15],V[17]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[5],NO[Q[17],V[15]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[5],NO[Q[18],V[14]]]])/(5+k)^3-(8 NO[Q[3],NO[Q[6],NO[Q[15],V[18]]]])/(5+k)^3-(8 NO[Q[3],NO[Q[6],NO[Q[18],V[15]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[13],NO[Q[18],V[4]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[14],NO[Q[18],V[5]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[15],NO[Q[16],V[4]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[15],NO[Q[17],V[5]]]])/(5+k)^3-(8 NO[Q[3],NO[Q[15],NO[Q[18],V[6]]]])/(5+k)^3-(4 NO[Q[3],NO[V[7],V[18]]])/(5+k)^2-(4 NO[Q[3],NO[V[9],V[13]]])/(5+k)^2-(4 NO[Q[3],NO[V[10],V[14]]])/(5+k)^2+(4 NO[Q[3],NO[V[11],V[15]]])/(Sqrt[3] (5+k)^2)-(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[V[12],V[15]]])/(3 (5+k)^2)+(4 NO[Q[3],NO[V[15],V[23]]])/(Sqrt[3] (5+k)^2)+(I Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[3],NO[V[15],V[24]]])/(3 (5+k)^2)+(2 (9-I Sqrt[15]+2 k) NO[Q[3],Derivative[1][V[15]]])/(3 (5+k)^2)-(8 NO[Q[4],NO[Q[13],NO[Q[16],V[1]]]])/(5+k)^3-(4 NO[Q[4],NO[Q[13],NO[Q[17],V[2]]]])/(5+k)^3-(4 NO[Q[4],NO[Q[13],NO[Q[18],V[3]]]])/(5+k)^3-(4 NO[Q[4],NO[Q[14],NO[Q[16],V[2]]]])/(5+k)^3-(4 NO[Q[4],NO[Q[15],NO[Q[16],V[3]]]])/(5+k)^3+(2 (3 I+Sqrt[3]) NO[Q[4],NO[V[11],V[16]]])/(3 (5+k)^2)+(4 I Sqrt[2/3] NO[Q[4],NO[V[12],V[16]]])/(5+k)^2+(4 NO[Q[4],NO[V[13],V[19]]])/(5+k)^2+(2 (-3 I+Sqrt[3]) NO[Q[4],NO[V[16],V[23]]])/(3 (5+k)^2)-(4 I Sqrt[2/3] NO[Q[4],NO[V[16],V[24]]])/(5+k)^2+(4 NO[Q[4],NO[V[17],V[20]]])/(5+k)^2+(4 NO[Q[4],NO[V[18],V[21]]])/(5+k)^2-(2 (3+I Sqrt[15]+2 k) NO[Q[4],Derivative[1][V[16]]])/(3 (5+k)^2)-(4 NO[Q[5],NO[Q[13],NO[Q[17],V[1]]]])/(5+k)^3-(4 NO[Q[5],NO[Q[14],NO[Q[16],V[1]]]])/(5+k)^3-(8 NO[Q[5],NO[Q[14],NO[Q[17],V[2]]]])/(5+k)^3-(4 NO[Q[5],NO[Q[14],NO[Q[18],V[3]]]])/(5+k)^3-(4 NO[Q[5],NO[Q[15],NO[Q[17],V[3]]]])/(5+k)^3+(4 NO[Q[5],NO[V[8],V[16]]])/(5+k)^2+(2 (-3 I+Sqrt[3]) NO[Q[5],NO[V[11],V[17]]])/(3 (5+k)^2)+(4 I Sqrt[2/3] NO[Q[5],NO[V[12],V[17]]])/(5+k)^2+(4 NO[Q[5],NO[V[14],V[19]]])/(5+k)^2+(2 (3 I+Sqrt[3]) NO[Q[5],NO[V[17],V[23]]])/(3 (5+k)^2)-(4 I Sqrt[2/3] NO[Q[5],NO[V[17],V[24]]])/(5+k)^2+(4 NO[Q[5],NO[V[18],V[22]]])/(5+k)^2-(2 (9+I Sqrt[15]+2 k) NO[Q[5],Derivative[1][V[17]]])/(3 (5+k)^2)-(4 NO[Q[6],NO[Q[13],NO[Q[18],V[1]]]])/(5+k)^3-(4 NO[Q[6],NO[Q[14],NO[Q[18],V[2]]]])/(5+k)^3-(4 NO[Q[6],NO[Q[15],NO[Q[16],V[1]]]])/(5+k)^3-(4 NO[Q[6],NO[Q[15],NO[Q[17],V[2]]]])/(5+k)^3-(8 NO[Q[6],NO[Q[15],NO[Q[18],V[3]]]])/(5+k)^3+(4 NO[Q[6],NO[V[9],V[16]]])/(5+k)^2+(4 NO[Q[6],NO[V[10],V[17]]])/(5+k)^2-(4 NO[Q[6],NO[V[11],V[18]]])/(Sqrt[3] (5+k)^2)+(4 I Sqrt[2/3] NO[Q[6],NO[V[12],V[18]]])/(5+k)^2+(4 NO[Q[6],NO[V[15],V[19]]])/(5+k)^2-(4 NO[Q[6],NO[V[18],V[23]]])/(Sqrt[3] (5+k)^2)-(4 I Sqrt[2/3] NO[Q[6],NO[V[18],V[24]]])/(5+k)^2-(2 (15+I Sqrt[15]+2 k) NO[Q[6],Derivative[1][V[18]]])/(3 (5+k)^2)+(2 (3 I+Sqrt[3]) NO[Q[13],NO[V[1],V[11]]])/(3 (5+k)^2)+(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[13],NO[V[1],V[12]]])/(3 (5+k)^2)+(2 (-3 I+Sqrt[3]) NO[Q[13],NO[V[1],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[13],NO[V[1],V[24]]])/(3 (5+k)^2)+(4 NO[Q[13],NO[V[2],V[8]]])/(5+k)^2+(4 NO[Q[13],NO[V[3],V[9]]])/(5+k)^2+(4 NO[Q[13],NO[V[4],V[19]]])/(5+k)^2+(4 k NO[Q[13],Derivative[1][V[1]]])/(3 (5+k)^2)+(4 NO[Q[14],NO[V[1],V[20]]])/(5+k)^2+(2 (-3 I+Sqrt[3]) NO[Q[14],NO[V[2],V[11]]])/(3 (5+k)^2)+(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[14],NO[V[2],V[12]]])/(3 (5+k)^2)+(2 (3 I+Sqrt[3]) NO[Q[14],NO[V[2],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[14],NO[V[2],V[24]]])/(3 (5+k)^2)+(4 NO[Q[14],NO[V[3],V[10]]])/(5+k)^2+(4 NO[Q[14],NO[V[5],V[19]]])/(5+k)^2+(4 k NO[Q[14],Derivative[1][V[2]]])/(3 (5+k)^2)+(4 NO[Q[15],NO[V[1],V[21]]])/(5+k)^2+(4 NO[Q[15],NO[V[2],V[22]]])/(5+k)^2-(4 NO[Q[15],NO[V[3],V[11]]])/(Sqrt[3] (5+k)^2)+(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[15],NO[V[3],V[12]]])/(3 (5+k)^2)-(4 NO[Q[15],NO[V[3],V[23]]])/(Sqrt[3] (5+k)^2)+(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[15],NO[V[3],V[24]]])/(3 (5+k)^2)+(4 NO[Q[15],NO[V[6],V[19]]])/(5+k)^2+(4 k NO[Q[15],Derivative[1][V[3]]])/(3 (5+k)^2)-(4 NO[Q[16],NO[V[1],V[7]]])/(5+k)^2-(2 (3 I+Sqrt[3]) NO[Q[16],NO[V[4],V[11]]])/(3 (5+k)^2)-(4 I Sqrt[2/3] NO[Q[16],NO[V[4],V[12]]])/(5+k)^2-(2 (-3 I+Sqrt[3]) NO[Q[16],NO[V[4],V[23]]])/(3 (5+k)^2)+(4 I Sqrt[2/3] NO[Q[16],NO[V[4],V[24]]])/(5+k)^2-(4 NO[Q[16],NO[V[5],V[8]]])/(5+k)^2-(4 NO[Q[16],NO[V[6],V[9]]])/(5+k)^2-(4 k NO[Q[16],Derivative[1][V[4]]])/(3 (5+k)^2)-(4 NO[Q[17],NO[V[2],V[7]]])/(5+k)^2-(4 NO[Q[17],NO[V[4],V[20]]])/(5+k)^2-(2 (-3 I+Sqrt[3]) NO[Q[17],NO[V[5],V[11]]])/(3 (5+k)^2)-(4 I Sqrt[2/3] NO[Q[17],NO[V[5],V[12]]])/(5+k)^2-(2 (3 I+Sqrt[3]) NO[Q[17],NO[V[5],V[23]]])/(3 (5+k)^2)+(4 I Sqrt[2/3] NO[Q[17],NO[V[5],V[24]]])/(5+k)^2-(4 NO[Q[17],NO[V[6],V[10]]])/(5+k)^2-(4 k NO[Q[17],Derivative[1][V[5]]])/(3 (5+k)^2)-(4 NO[Q[18],NO[V[3],V[7]]])/(5+k)^2-(4 NO[Q[18],NO[V[4],V[21]]])/(5+k)^2-(4 NO[Q[18],NO[V[5],V[22]]])/(5+k)^2+(4 NO[Q[18],NO[V[6],V[11]]])/(Sqrt[3] (5+k)^2)-(4 I Sqrt[2/3] NO[Q[18],NO[V[6],V[12]]])/(5+k)^2+(4 NO[Q[18],NO[V[6],V[23]]])/(Sqrt[3] (5+k)^2)+(4 I Sqrt[2/3] NO[Q[18],NO[V[6],V[24]]])/(5+k)^2-(4 k NO[Q[18],Derivative[1][V[6]]])/(3 (5+k)^2)-(8 (3+k) NO[Derivative[1][Q[1]],V[13]])/(3 (5+k)^2)-(8 (3+k) NO[Derivative[1][Q[2]],V[14]])/(3 (5+k)^2)-(8 (3+k) NO[Derivative[1][Q[3]],V[15]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[4]],V[16]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[5]],V[17]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[6]],V[18]])/(3 (5+k)^2)-(8 (3+k) NO[Derivative[1][Q[13]],V[1]])/(3 (5+k)^2)-(8 (3+k) NO[Derivative[1][Q[14]],V[2]])/(3 (5+k)^2)-(8 (3+k) NO[Derivative[1][Q[15]],V[3]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[16]],V[4]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[17]],V[5]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[18]],V[6]])/(3 (5+k)^2)
NLEPrimary3Half[2]=-((8 I NO[Q[1],NO[Q[4],NO[Q[13],V[16]]]])/(5+k)^3)+(8 I NO[Q[1],NO[Q[4],NO[Q[16],V[13]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[5],NO[Q[13],V[17]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[5],NO[Q[14],V[16]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[5],NO[Q[16],V[14]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[5],NO[Q[17],V[13]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[6],NO[Q[13],V[18]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[6],NO[Q[15],V[16]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[6],NO[Q[16],V[15]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[6],NO[Q[18],V[13]]]])/(5+k)^3+(8 I NO[Q[1],NO[Q[13],NO[Q[16],V[4]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[13],NO[Q[17],V[5]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[13],NO[Q[18],V[6]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[14],NO[Q[16],V[5]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[15],NO[Q[16],V[6]]]])/(5+k)^3+(4 I NO[Q[1],NO[V[7],V[16]]])/(5+k)^2+(2 I (3 I+Sqrt[3]) NO[Q[1],NO[V[11],V[13]]])/(3 (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[1],NO[V[12],V[13]]])/(3 (5+k)^2)+(2 (3+I Sqrt[3]) NO[Q[1],NO[V[13],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[1],NO[V[13],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[1],NO[V[14],V[20]]])/(5+k)^2+(4 I NO[Q[1],NO[V[15],V[21]]])/(5+k)^2-(2 I (-3-I Sqrt[15]+2 k) NO[Q[1],Derivative[1][V[13]]])/(3 (5+k)^2)-(4 I NO[Q[2],NO[Q[4],NO[Q[13],V[17]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[4],NO[Q[14],V[16]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[4],NO[Q[16],V[14]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[4],NO[Q[17],V[13]]]])/(5+k)^3-(8 I NO[Q[2],NO[Q[5],NO[Q[14],V[17]]]])/(5+k)^3+(8 I NO[Q[2],NO[Q[5],NO[Q[17],V[14]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[6],NO[Q[14],V[18]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[6],NO[Q[15],V[17]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[6],NO[Q[17],V[15]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[6],NO[Q[18],V[14]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[13],NO[Q[17],V[4]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[14],NO[Q[16],V[4]]]])/(5+k)^3+(8 I NO[Q[2],NO[Q[14],NO[Q[17],V[5]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[14],NO[Q[18],V[6]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[15],NO[Q[17],V[6]]]])/(5+k)^3+(4 I NO[Q[2],NO[V[7],V[17]]])/(5+k)^2+(4 I NO[Q[2],NO[V[8],V[13]]])/(5+k)^2+(2 (3+I Sqrt[3]) NO[Q[2],NO[V[11],V[14]]])/(3 (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[2],NO[V[12],V[14]]])/(3 (5+k)^2)+(2 I (3 I+Sqrt[3]) NO[Q[2],NO[V[14],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[2],NO[V[14],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[2],NO[V[15],V[22]]])/(5+k)^2-(2 I (3-I Sqrt[15]+2 k) NO[Q[2],Derivative[1][V[14]]])/(3 (5+k)^2)-(4 I NO[Q[3],NO[Q[4],NO[Q[13],V[18]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[4],NO[Q[15],V[16]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[4],NO[Q[16],V[15]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[4],NO[Q[18],V[13]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[5],NO[Q[14],V[18]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[5],NO[Q[15],V[17]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[5],NO[Q[17],V[15]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[5],NO[Q[18],V[14]]]])/(5+k)^3-(8 I NO[Q[3],NO[Q[6],NO[Q[15],V[18]]]])/(5+k)^3+(8 I NO[Q[3],NO[Q[6],NO[Q[18],V[15]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[13],NO[Q[18],V[4]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[14],NO[Q[18],V[5]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[15],NO[Q[16],V[4]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[15],NO[Q[17],V[5]]]])/(5+k)^3+(8 I NO[Q[3],NO[Q[15],NO[Q[18],V[6]]]])/(5+k)^3+(4 I NO[Q[3],NO[V[7],V[18]]])/(5+k)^2+(4 I NO[Q[3],NO[V[9],V[13]]])/(5+k)^2+(4 I NO[Q[3],NO[V[10],V[14]]])/(5+k)^2-(4 I NO[Q[3],NO[V[11],V[15]]])/(Sqrt[3] (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[3],NO[V[12],V[15]]])/(3 (5+k)^2)-(4 I NO[Q[3],NO[V[15],V[23]]])/(Sqrt[3] (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[3],NO[V[15],V[24]]])/(3 (5+k)^2)-(2 I (9-I Sqrt[15]+2 k) NO[Q[3],Derivative[1][V[15]]])/(3 (5+k)^2)-(8 I NO[Q[4],NO[Q[13],NO[Q[16],V[1]]]])/(5+k)^3-(4 I NO[Q[4],NO[Q[13],NO[Q[17],V[2]]]])/(5+k)^3-(4 I NO[Q[4],NO[Q[13],NO[Q[18],V[3]]]])/(5+k)^3-(4 I NO[Q[4],NO[Q[14],NO[Q[16],V[2]]]])/(5+k)^3-(4 I NO[Q[4],NO[Q[15],NO[Q[16],V[3]]]])/(5+k)^3+(2 I (3 I+Sqrt[3]) NO[Q[4],NO[V[11],V[16]]])/(3 (5+k)^2)-(4 Sqrt[2/3] NO[Q[4],NO[V[12],V[16]]])/(5+k)^2+(4 I NO[Q[4],NO[V[13],V[19]]])/(5+k)^2+(2 (3+I Sqrt[3]) NO[Q[4],NO[V[16],V[23]]])/(3 (5+k)^2)+(4 Sqrt[2/3] NO[Q[4],NO[V[16],V[24]]])/(5+k)^2+(4 I NO[Q[4],NO[V[17],V[20]]])/(5+k)^2+(4 I NO[Q[4],NO[V[18],V[21]]])/(5+k)^2+(2 (-3 I+Sqrt[15]-2 I k) NO[Q[4],Derivative[1][V[16]]])/(3 (5+k)^2)-(4 I NO[Q[5],NO[Q[13],NO[Q[17],V[1]]]])/(5+k)^3-(4 I NO[Q[5],NO[Q[14],NO[Q[16],V[1]]]])/(5+k)^3-(8 I NO[Q[5],NO[Q[14],NO[Q[17],V[2]]]])/(5+k)^3-(4 I NO[Q[5],NO[Q[14],NO[Q[18],V[3]]]])/(5+k)^3-(4 I NO[Q[5],NO[Q[15],NO[Q[17],V[3]]]])/(5+k)^3+(4 I NO[Q[5],NO[V[8],V[16]]])/(5+k)^2+(2 (3+I Sqrt[3]) NO[Q[5],NO[V[11],V[17]]])/(3 (5+k)^2)-(4 Sqrt[2/3] NO[Q[5],NO[V[12],V[17]]])/(5+k)^2+(4 I NO[Q[5],NO[V[14],V[19]]])/(5+k)^2+(2 I (3 I+Sqrt[3]) NO[Q[5],NO[V[17],V[23]]])/(3 (5+k)^2)+(4 Sqrt[2/3] NO[Q[5],NO[V[17],V[24]]])/(5+k)^2+(4 I NO[Q[5],NO[V[18],V[22]]])/(5+k)^2+(2 (-9 I+Sqrt[15]-2 I k) NO[Q[5],Derivative[1][V[17]]])/(3 (5+k)^2)-(4 I NO[Q[6],NO[Q[13],NO[Q[18],V[1]]]])/(5+k)^3-(4 I NO[Q[6],NO[Q[14],NO[Q[18],V[2]]]])/(5+k)^3-(4 I NO[Q[6],NO[Q[15],NO[Q[16],V[1]]]])/(5+k)^3-(4 I NO[Q[6],NO[Q[15],NO[Q[17],V[2]]]])/(5+k)^3-(8 I NO[Q[6],NO[Q[15],NO[Q[18],V[3]]]])/(5+k)^3+(4 I NO[Q[6],NO[V[9],V[16]]])/(5+k)^2+(4 I NO[Q[6],NO[V[10],V[17]]])/(5+k)^2-(4 I NO[Q[6],NO[V[11],V[18]]])/(Sqrt[3] (5+k)^2)-(4 Sqrt[2/3] NO[Q[6],NO[V[12],V[18]]])/(5+k)^2+(4 I NO[Q[6],NO[V[15],V[19]]])/(5+k)^2-(4 I NO[Q[6],NO[V[18],V[23]]])/(Sqrt[3] (5+k)^2)+(4 Sqrt[2/3] NO[Q[6],NO[V[18],V[24]]])/(5+k)^2+(2 (-15 I+Sqrt[15]-2 I k) NO[Q[6],Derivative[1][V[18]]])/(3 (5+k)^2)+(2 I (3 I+Sqrt[3]) NO[Q[13],NO[V[1],V[11]]])/(3 (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[13],NO[V[1],V[12]]])/(3 (5+k)^2)+(2 (3+I Sqrt[3]) NO[Q[13],NO[V[1],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[13],NO[V[1],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[13],NO[V[2],V[8]]])/(5+k)^2+(4 I NO[Q[13],NO[V[3],V[9]]])/(5+k)^2+(4 I NO[Q[13],NO[V[4],V[19]]])/(5+k)^2+(4 I k NO[Q[13],Derivative[1][V[1]]])/(3 (5+k)^2)+(4 I NO[Q[14],NO[V[1],V[20]]])/(5+k)^2+(2 (3+I Sqrt[3]) NO[Q[14],NO[V[2],V[11]]])/(3 (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[14],NO[V[2],V[12]]])/(3 (5+k)^2)+(2 I (3 I+Sqrt[3]) NO[Q[14],NO[V[2],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[14],NO[V[2],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[14],NO[V[3],V[10]]])/(5+k)^2+(4 I NO[Q[14],NO[V[5],V[19]]])/(5+k)^2+(4 I k NO[Q[14],Derivative[1][V[2]]])/(3 (5+k)^2)+(4 I NO[Q[15],NO[V[1],V[21]]])/(5+k)^2+(4 I NO[Q[15],NO[V[2],V[22]]])/(5+k)^2-(4 I NO[Q[15],NO[V[3],V[11]]])/(Sqrt[3] (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[15],NO[V[3],V[12]]])/(3 (5+k)^2)-(4 I NO[Q[15],NO[V[3],V[23]]])/(Sqrt[3] (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[15],NO[V[3],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[15],NO[V[6],V[19]]])/(5+k)^2+(4 I k NO[Q[15],Derivative[1][V[3]]])/(3 (5+k)^2)+(4 I NO[Q[16],NO[V[1],V[7]]])/(5+k)^2+(2 I (3 I+Sqrt[3]) NO[Q[16],NO[V[4],V[11]]])/(3 (5+k)^2)-(4 Sqrt[2/3] NO[Q[16],NO[V[4],V[12]]])/(5+k)^2+(2 (3+I Sqrt[3]) NO[Q[16],NO[V[4],V[23]]])/(3 (5+k)^2)+(4 Sqrt[2/3] NO[Q[16],NO[V[4],V[24]]])/(5+k)^2+(4 I NO[Q[16],NO[V[5],V[8]]])/(5+k)^2+(4 I NO[Q[16],NO[V[6],V[9]]])/(5+k)^2+(4 I k NO[Q[16],Derivative[1][V[4]]])/(3 (5+k)^2)+(4 I NO[Q[17],NO[V[2],V[7]]])/(5+k)^2+(4 I NO[Q[17],NO[V[4],V[20]]])/(5+k)^2+(2 (3+I Sqrt[3]) NO[Q[17],NO[V[5],V[11]]])/(3 (5+k)^2)-(4 Sqrt[2/3] NO[Q[17],NO[V[5],V[12]]])/(5+k)^2+(2 I (3 I+Sqrt[3]) NO[Q[17],NO[V[5],V[23]]])/(3 (5+k)^2)+(4 Sqrt[2/3] NO[Q[17],NO[V[5],V[24]]])/(5+k)^2+(4 I NO[Q[17],NO[V[6],V[10]]])/(5+k)^2+(4 I k NO[Q[17],Derivative[1][V[5]]])/(3 (5+k)^2)+(4 I NO[Q[18],NO[V[3],V[7]]])/(5+k)^2+(4 I NO[Q[18],NO[V[4],V[21]]])/(5+k)^2+(4 I NO[Q[18],NO[V[5],V[22]]])/(5+k)^2-(4 I NO[Q[18],NO[V[6],V[11]]])/(Sqrt[3] (5+k)^2)-(4 Sqrt[2/3] NO[Q[18],NO[V[6],V[12]]])/(5+k)^2-(4 I NO[Q[18],NO[V[6],V[23]]])/(Sqrt[3] (5+k)^2)+(4 Sqrt[2/3] NO[Q[18],NO[V[6],V[24]]])/(5+k)^2+(4 I k NO[Q[18],Derivative[1][V[6]]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[1]],V[13]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[2]],V[14]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[3]],V[15]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[4]],V[16]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[5]],V[17]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[6]],V[18]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[13]],V[1]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[14]],V[2]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[15]],V[3]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[16]],V[4]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[17]],V[5]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[18]],V[6]])/(3 (5+k)^2)
NLEPrimary3Half[3]=-((8 NO[Q[1],NO[Q[4],NO[Q[13],V[13]]]])/(5+k)^3)+(8 NO[Q[1],NO[Q[4],NO[Q[16],V[16]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[5],NO[Q[13],V[14]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[5],NO[Q[14],V[13]]]])/(5+k)^3+(4 NO[Q[1],NO[Q[5],NO[Q[16],V[17]]]])/(5+k)^3+(4 NO[Q[1],NO[Q[5],NO[Q[17],V[16]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[6],NO[Q[13],V[15]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[6],NO[Q[15],V[13]]]])/(5+k)^3+(4 NO[Q[1],NO[Q[6],NO[Q[16],V[18]]]])/(5+k)^3+(4 NO[Q[1],NO[Q[6],NO[Q[18],V[16]]]])/(5+k)^3-(8 NO[Q[1],NO[Q[13],NO[Q[16],V[1]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[13],NO[Q[17],V[2]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[13],NO[Q[18],V[3]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[14],NO[Q[16],V[2]]]])/(5+k)^3-(4 NO[Q[1],NO[Q[15],NO[Q[16],V[3]]]])/(5+k)^3+(2 (3 I+Sqrt[3]) NO[Q[1],NO[V[11],V[16]]])/(3 (5+k)^2)+(4 I Sqrt[2/3] NO[Q[1],NO[V[12],V[16]]])/(5+k)^2+(4 NO[Q[1],NO[V[13],V[19]]])/(5+k)^2+(2 (-3 I+Sqrt[3]) NO[Q[1],NO[V[16],V[23]]])/(3 (5+k)^2)-(4 I Sqrt[2/3] NO[Q[1],NO[V[16],V[24]]])/(5+k)^2+(4 NO[Q[1],NO[V[17],V[20]]])/(5+k)^2+(4 NO[Q[1],NO[V[18],V[21]]])/(5+k)^2-(2 (3+I Sqrt[15]+2 k) NO[Q[1],Derivative[1][V[16]]])/(3 (5+k)^2)-(4 NO[Q[2],NO[Q[4],NO[Q[13],V[14]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[4],NO[Q[14],V[13]]]])/(5+k)^3+(4 NO[Q[2],NO[Q[4],NO[Q[16],V[17]]]])/(5+k)^3+(4 NO[Q[2],NO[Q[4],NO[Q[17],V[16]]]])/(5+k)^3-(8 NO[Q[2],NO[Q[5],NO[Q[14],V[14]]]])/(5+k)^3+(8 NO[Q[2],NO[Q[5],NO[Q[17],V[17]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[6],NO[Q[14],V[15]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[6],NO[Q[15],V[14]]]])/(5+k)^3+(4 NO[Q[2],NO[Q[6],NO[Q[17],V[18]]]])/(5+k)^3+(4 NO[Q[2],NO[Q[6],NO[Q[18],V[17]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[13],NO[Q[17],V[1]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[14],NO[Q[16],V[1]]]])/(5+k)^3-(8 NO[Q[2],NO[Q[14],NO[Q[17],V[2]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[14],NO[Q[18],V[3]]]])/(5+k)^3-(4 NO[Q[2],NO[Q[15],NO[Q[17],V[3]]]])/(5+k)^3+(4 NO[Q[2],NO[V[8],V[16]]])/(5+k)^2+(2 (-3 I+Sqrt[3]) NO[Q[2],NO[V[11],V[17]]])/(3 (5+k)^2)+(4 I Sqrt[2/3] NO[Q[2],NO[V[12],V[17]]])/(5+k)^2+(4 NO[Q[2],NO[V[14],V[19]]])/(5+k)^2+(2 (3 I+Sqrt[3]) NO[Q[2],NO[V[17],V[23]]])/(3 (5+k)^2)-(4 I Sqrt[2/3] NO[Q[2],NO[V[17],V[24]]])/(5+k)^2+(4 NO[Q[2],NO[V[18],V[22]]])/(5+k)^2-(2 (9+I Sqrt[15]+2 k) NO[Q[2],Derivative[1][V[17]]])/(3 (5+k)^2)-(4 NO[Q[3],NO[Q[4],NO[Q[13],V[15]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[4],NO[Q[15],V[13]]]])/(5+k)^3+(4 NO[Q[3],NO[Q[4],NO[Q[16],V[18]]]])/(5+k)^3+(4 NO[Q[3],NO[Q[4],NO[Q[18],V[16]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[5],NO[Q[14],V[15]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[5],NO[Q[15],V[14]]]])/(5+k)^3+(4 NO[Q[3],NO[Q[5],NO[Q[17],V[18]]]])/(5+k)^3+(4 NO[Q[3],NO[Q[5],NO[Q[18],V[17]]]])/(5+k)^3-(8 NO[Q[3],NO[Q[6],NO[Q[15],V[15]]]])/(5+k)^3+(8 NO[Q[3],NO[Q[6],NO[Q[18],V[18]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[13],NO[Q[18],V[1]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[14],NO[Q[18],V[2]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[15],NO[Q[16],V[1]]]])/(5+k)^3-(4 NO[Q[3],NO[Q[15],NO[Q[17],V[2]]]])/(5+k)^3-(8 NO[Q[3],NO[Q[15],NO[Q[18],V[3]]]])/(5+k)^3+(4 NO[Q[3],NO[V[9],V[16]]])/(5+k)^2+(4 NO[Q[3],NO[V[10],V[17]]])/(5+k)^2-(4 NO[Q[3],NO[V[11],V[18]]])/(Sqrt[3] (5+k)^2)+(4 I Sqrt[2/3] NO[Q[3],NO[V[12],V[18]]])/(5+k)^2+(4 NO[Q[3],NO[V[15],V[19]]])/(5+k)^2-(4 NO[Q[3],NO[V[18],V[23]]])/(Sqrt[3] (5+k)^2)-(4 I Sqrt[2/3] NO[Q[3],NO[V[18],V[24]]])/(5+k)^2-(2 (15+I Sqrt[15]+2 k) NO[Q[3],Derivative[1][V[18]]])/(3 (5+k)^2)+(8 NO[Q[4],NO[Q[13],NO[Q[16],V[4]]]])/(5+k)^3+(4 NO[Q[4],NO[Q[13],NO[Q[17],V[5]]]])/(5+k)^3+(4 NO[Q[4],NO[Q[13],NO[Q[18],V[6]]]])/(5+k)^3+(4 NO[Q[4],NO[Q[14],NO[Q[16],V[5]]]])/(5+k)^3+(4 NO[Q[4],NO[Q[15],NO[Q[16],V[6]]]])/(5+k)^3+(4 NO[Q[4],NO[V[7],V[16]]])/(5+k)^2+(2 (3 I+Sqrt[3]) NO[Q[4],NO[V[11],V[13]]])/(3 (5+k)^2)+(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[V[12],V[13]]])/(3 (5+k)^2)+(2 (-3 I+Sqrt[3]) NO[Q[4],NO[V[13],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[V[13],V[24]]])/(3 (5+k)^2)+(4 NO[Q[4],NO[V[14],V[20]]])/(5+k)^2+(4 NO[Q[4],NO[V[15],V[21]]])/(5+k)^2-(2 (-3-I Sqrt[15]+2 k) NO[Q[4],Derivative[1][V[13]]])/(3 (5+k)^2)+(4 NO[Q[5],NO[Q[13],NO[Q[17],V[4]]]])/(5+k)^3+(4 NO[Q[5],NO[Q[14],NO[Q[16],V[4]]]])/(5+k)^3+(8 NO[Q[5],NO[Q[14],NO[Q[17],V[5]]]])/(5+k)^3+(4 NO[Q[5],NO[Q[14],NO[Q[18],V[6]]]])/(5+k)^3+(4 NO[Q[5],NO[Q[15],NO[Q[17],V[6]]]])/(5+k)^3+(4 NO[Q[5],NO[V[7],V[17]]])/(5+k)^2+(4 NO[Q[5],NO[V[8],V[13]]])/(5+k)^2+(2 (-3 I+Sqrt[3]) NO[Q[5],NO[V[11],V[14]]])/(3 (5+k)^2)+(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[V[12],V[14]]])/(3 (5+k)^2)+(2 (3 I+Sqrt[3]) NO[Q[5],NO[V[14],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[V[14],V[24]]])/(3 (5+k)^2)+(4 NO[Q[5],NO[V[15],V[22]]])/(5+k)^2-(2 (3-I Sqrt[15]+2 k) NO[Q[5],Derivative[1][V[14]]])/(3 (5+k)^2)+(4 NO[Q[6],NO[Q[13],NO[Q[18],V[4]]]])/(5+k)^3+(4 NO[Q[6],NO[Q[14],NO[Q[18],V[5]]]])/(5+k)^3+(4 NO[Q[6],NO[Q[15],NO[Q[16],V[4]]]])/(5+k)^3+(4 NO[Q[6],NO[Q[15],NO[Q[17],V[5]]]])/(5+k)^3+(8 NO[Q[6],NO[Q[15],NO[Q[18],V[6]]]])/(5+k)^3+(4 NO[Q[6],NO[V[7],V[18]]])/(5+k)^2+(4 NO[Q[6],NO[V[9],V[13]]])/(5+k)^2+(4 NO[Q[6],NO[V[10],V[14]]])/(5+k)^2-(4 NO[Q[6],NO[V[11],V[15]]])/(Sqrt[3] (5+k)^2)+(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[V[12],V[15]]])/(3 (5+k)^2)-(4 NO[Q[6],NO[V[15],V[23]]])/(Sqrt[3] (5+k)^2)+(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[V[15],V[24]]])/(3 (5+k)^2)-(2 (9-I Sqrt[15]+2 k) NO[Q[6],Derivative[1][V[15]]])/(3 (5+k)^2)-(4 NO[Q[13],NO[V[1],V[7]]])/(5+k)^2-(2 (3 I+Sqrt[3]) NO[Q[13],NO[V[4],V[11]]])/(3 (5+k)^2)-(4 I Sqrt[2/3] NO[Q[13],NO[V[4],V[12]]])/(5+k)^2-(2 (-3 I+Sqrt[3]) NO[Q[13],NO[V[4],V[23]]])/(3 (5+k)^2)+(4 I Sqrt[2/3] NO[Q[13],NO[V[4],V[24]]])/(5+k)^2-(4 NO[Q[13],NO[V[5],V[8]]])/(5+k)^2-(4 NO[Q[13],NO[V[6],V[9]]])/(5+k)^2-(4 k NO[Q[13],Derivative[1][V[4]]])/(3 (5+k)^2)-(4 NO[Q[14],NO[V[2],V[7]]])/(5+k)^2-(4 NO[Q[14],NO[V[4],V[20]]])/(5+k)^2-(2 (-3 I+Sqrt[3]) NO[Q[14],NO[V[5],V[11]]])/(3 (5+k)^2)-(4 I Sqrt[2/3] NO[Q[14],NO[V[5],V[12]]])/(5+k)^2-(2 (3 I+Sqrt[3]) NO[Q[14],NO[V[5],V[23]]])/(3 (5+k)^2)+(4 I Sqrt[2/3] NO[Q[14],NO[V[5],V[24]]])/(5+k)^2-(4 NO[Q[14],NO[V[6],V[10]]])/(5+k)^2-(4 k NO[Q[14],Derivative[1][V[5]]])/(3 (5+k)^2)-(4 NO[Q[15],NO[V[3],V[7]]])/(5+k)^2-(4 NO[Q[15],NO[V[4],V[21]]])/(5+k)^2-(4 NO[Q[15],NO[V[5],V[22]]])/(5+k)^2+(4 NO[Q[15],NO[V[6],V[11]]])/(Sqrt[3] (5+k)^2)-(4 I Sqrt[2/3] NO[Q[15],NO[V[6],V[12]]])/(5+k)^2+(4 NO[Q[15],NO[V[6],V[23]]])/(Sqrt[3] (5+k)^2)+(4 I Sqrt[2/3] NO[Q[15],NO[V[6],V[24]]])/(5+k)^2-(4 k NO[Q[15],Derivative[1][V[6]]])/(3 (5+k)^2)-(2 (3 I+Sqrt[3]) NO[Q[16],NO[V[1],V[11]]])/(3 (5+k)^2)-(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[16],NO[V[1],V[12]]])/(3 (5+k)^2)-(2 (-3 I+Sqrt[3]) NO[Q[16],NO[V[1],V[23]]])/(3 (5+k)^2)-(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[16],NO[V[1],V[24]]])/(3 (5+k)^2)-(4 NO[Q[16],NO[V[2],V[8]]])/(5+k)^2-(4 NO[Q[16],NO[V[3],V[9]]])/(5+k)^2-(4 NO[Q[16],NO[V[4],V[19]]])/(5+k)^2-(4 k NO[Q[16],Derivative[1][V[1]]])/(3 (5+k)^2)-(4 NO[Q[17],NO[V[1],V[20]]])/(5+k)^2-(2 (-3 I+Sqrt[3]) NO[Q[17],NO[V[2],V[11]]])/(3 (5+k)^2)-(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[17],NO[V[2],V[12]]])/(3 (5+k)^2)-(2 (3 I+Sqrt[3]) NO[Q[17],NO[V[2],V[23]]])/(3 (5+k)^2)-(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[17],NO[V[2],V[24]]])/(3 (5+k)^2)-(4 NO[Q[17],NO[V[3],V[10]]])/(5+k)^2-(4 NO[Q[17],NO[V[5],V[19]]])/(5+k)^2-(4 k NO[Q[17],Derivative[1][V[2]]])/(3 (5+k)^2)-(4 NO[Q[18],NO[V[1],V[21]]])/(5+k)^2-(4 NO[Q[18],NO[V[2],V[22]]])/(5+k)^2+(4 NO[Q[18],NO[V[3],V[11]]])/(Sqrt[3] (5+k)^2)-(Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[18],NO[V[3],V[12]]])/(3 (5+k)^2)+(4 NO[Q[18],NO[V[3],V[23]]])/(Sqrt[3] (5+k)^2)-(Sqrt[2] (-I Sqrt[3]+3 Sqrt[5]) NO[Q[18],NO[V[3],V[24]]])/(3 (5+k)^2)-(4 NO[Q[18],NO[V[6],V[19]]])/(5+k)^2-(4 k NO[Q[18],Derivative[1][V[3]]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[1]],V[16]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[2]],V[17]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[3]],V[18]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[4]],V[13]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[5]],V[14]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[6]],V[15]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[13]],V[4]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[14]],V[5]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[15]],V[6]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[16]],V[1]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[17]],V[2]])/(3 (5+k)^2)+(8 (3+k) NO[Derivative[1][Q[18]],V[3]])/(3 (5+k)^2)
NLEPrimary3Half[4]=-((8 I NO[Q[1],NO[Q[4],NO[Q[13],V[13]]]])/(5+k)^3)-(8 I NO[Q[1],NO[Q[4],NO[Q[16],V[16]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[5],NO[Q[13],V[14]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[5],NO[Q[14],V[13]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[5],NO[Q[16],V[17]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[5],NO[Q[17],V[16]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[6],NO[Q[13],V[15]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[6],NO[Q[15],V[13]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[6],NO[Q[16],V[18]]]])/(5+k)^3-(4 I NO[Q[1],NO[Q[6],NO[Q[18],V[16]]]])/(5+k)^3+(8 I NO[Q[1],NO[Q[13],NO[Q[16],V[1]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[13],NO[Q[17],V[2]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[13],NO[Q[18],V[3]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[14],NO[Q[16],V[2]]]])/(5+k)^3+(4 I NO[Q[1],NO[Q[15],NO[Q[16],V[3]]]])/(5+k)^3+(2 (3-I Sqrt[3]) NO[Q[1],NO[V[11],V[16]]])/(3 (5+k)^2)+(4 Sqrt[2/3] NO[Q[1],NO[V[12],V[16]]])/(5+k)^2-(4 I NO[Q[1],NO[V[13],V[19]]])/(5+k)^2-(2 I (-3 I+Sqrt[3]) NO[Q[1],NO[V[16],V[23]]])/(3 (5+k)^2)-(4 Sqrt[2/3] NO[Q[1],NO[V[16],V[24]]])/(5+k)^2-(4 I NO[Q[1],NO[V[17],V[20]]])/(5+k)^2-(4 I NO[Q[1],NO[V[18],V[21]]])/(5+k)^2+(2 I (3+I Sqrt[15]+2 k) NO[Q[1],Derivative[1][V[16]]])/(3 (5+k)^2)-(4 I NO[Q[2],NO[Q[4],NO[Q[13],V[14]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[4],NO[Q[14],V[13]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[4],NO[Q[16],V[17]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[4],NO[Q[17],V[16]]]])/(5+k)^3-(8 I NO[Q[2],NO[Q[5],NO[Q[14],V[14]]]])/(5+k)^3-(8 I NO[Q[2],NO[Q[5],NO[Q[17],V[17]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[6],NO[Q[14],V[15]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[6],NO[Q[15],V[14]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[6],NO[Q[17],V[18]]]])/(5+k)^3-(4 I NO[Q[2],NO[Q[6],NO[Q[18],V[17]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[13],NO[Q[17],V[1]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[14],NO[Q[16],V[1]]]])/(5+k)^3+(8 I NO[Q[2],NO[Q[14],NO[Q[17],V[2]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[14],NO[Q[18],V[3]]]])/(5+k)^3+(4 I NO[Q[2],NO[Q[15],NO[Q[17],V[3]]]])/(5+k)^3-(4 I NO[Q[2],NO[V[8],V[16]]])/(5+k)^2-(2 I (-3 I+Sqrt[3]) NO[Q[2],NO[V[11],V[17]]])/(3 (5+k)^2)+(4 Sqrt[2/3] NO[Q[2],NO[V[12],V[17]]])/(5+k)^2-(4 I NO[Q[2],NO[V[14],V[19]]])/(5+k)^2+(2 (3-I Sqrt[3]) NO[Q[2],NO[V[17],V[23]]])/(3 (5+k)^2)-(4 Sqrt[2/3] NO[Q[2],NO[V[17],V[24]]])/(5+k)^2-(4 I NO[Q[2],NO[V[18],V[22]]])/(5+k)^2+(2 I (9+I Sqrt[15]+2 k) NO[Q[2],Derivative[1][V[17]]])/(3 (5+k)^2)-(4 I NO[Q[3],NO[Q[4],NO[Q[13],V[15]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[4],NO[Q[15],V[13]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[4],NO[Q[16],V[18]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[4],NO[Q[18],V[16]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[5],NO[Q[14],V[15]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[5],NO[Q[15],V[14]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[5],NO[Q[17],V[18]]]])/(5+k)^3-(4 I NO[Q[3],NO[Q[5],NO[Q[18],V[17]]]])/(5+k)^3-(8 I NO[Q[3],NO[Q[6],NO[Q[15],V[15]]]])/(5+k)^3-(8 I NO[Q[3],NO[Q[6],NO[Q[18],V[18]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[13],NO[Q[18],V[1]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[14],NO[Q[18],V[2]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[15],NO[Q[16],V[1]]]])/(5+k)^3+(4 I NO[Q[3],NO[Q[15],NO[Q[17],V[2]]]])/(5+k)^3+(8 I NO[Q[3],NO[Q[15],NO[Q[18],V[3]]]])/(5+k)^3-(4 I NO[Q[3],NO[V[9],V[16]]])/(5+k)^2-(4 I NO[Q[3],NO[V[10],V[17]]])/(5+k)^2+(4 I NO[Q[3],NO[V[11],V[18]]])/(Sqrt[3] (5+k)^2)+(4 Sqrt[2/3] NO[Q[3],NO[V[12],V[18]]])/(5+k)^2-(4 I NO[Q[3],NO[V[15],V[19]]])/(5+k)^2+(4 I NO[Q[3],NO[V[18],V[23]]])/(Sqrt[3] (5+k)^2)-(4 Sqrt[2/3] NO[Q[3],NO[V[18],V[24]]])/(5+k)^2+(2 I (15+I Sqrt[15]+2 k) NO[Q[3],Derivative[1][V[18]]])/(3 (5+k)^2)+(8 I NO[Q[4],NO[Q[13],NO[Q[16],V[4]]]])/(5+k)^3+(4 I NO[Q[4],NO[Q[13],NO[Q[17],V[5]]]])/(5+k)^3+(4 I NO[Q[4],NO[Q[13],NO[Q[18],V[6]]]])/(5+k)^3+(4 I NO[Q[4],NO[Q[14],NO[Q[16],V[5]]]])/(5+k)^3+(4 I NO[Q[4],NO[Q[15],NO[Q[16],V[6]]]])/(5+k)^3+(4 I NO[Q[4],NO[V[7],V[16]]])/(5+k)^2+(2 I (3 I+Sqrt[3]) NO[Q[4],NO[V[11],V[13]]])/(3 (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[4],NO[V[12],V[13]]])/(3 (5+k)^2)+(2 (3+I Sqrt[3]) NO[Q[4],NO[V[13],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[4],NO[V[13],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[4],NO[V[14],V[20]]])/(5+k)^2+(4 I NO[Q[4],NO[V[15],V[21]]])/(5+k)^2-(2 I (-3-I Sqrt[15]+2 k) NO[Q[4],Derivative[1][V[13]]])/(3 (5+k)^2)+(4 I NO[Q[5],NO[Q[13],NO[Q[17],V[4]]]])/(5+k)^3+(4 I NO[Q[5],NO[Q[14],NO[Q[16],V[4]]]])/(5+k)^3+(8 I NO[Q[5],NO[Q[14],NO[Q[17],V[5]]]])/(5+k)^3+(4 I NO[Q[5],NO[Q[14],NO[Q[18],V[6]]]])/(5+k)^3+(4 I NO[Q[5],NO[Q[15],NO[Q[17],V[6]]]])/(5+k)^3+(4 I NO[Q[5],NO[V[7],V[17]]])/(5+k)^2+(4 I NO[Q[5],NO[V[8],V[13]]])/(5+k)^2+(2 (3+I Sqrt[3]) NO[Q[5],NO[V[11],V[14]]])/(3 (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[5],NO[V[12],V[14]]])/(3 (5+k)^2)+(2 I (3 I+Sqrt[3]) NO[Q[5],NO[V[14],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[5],NO[V[14],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[5],NO[V[15],V[22]]])/(5+k)^2-(2 I (3-I Sqrt[15]+2 k) NO[Q[5],Derivative[1][V[14]]])/(3 (5+k)^2)+(4 I NO[Q[6],NO[Q[13],NO[Q[18],V[4]]]])/(5+k)^3+(4 I NO[Q[6],NO[Q[14],NO[Q[18],V[5]]]])/(5+k)^3+(4 I NO[Q[6],NO[Q[15],NO[Q[16],V[4]]]])/(5+k)^3+(4 I NO[Q[6],NO[Q[15],NO[Q[17],V[5]]]])/(5+k)^3+(8 I NO[Q[6],NO[Q[15],NO[Q[18],V[6]]]])/(5+k)^3+(4 I NO[Q[6],NO[V[7],V[18]]])/(5+k)^2+(4 I NO[Q[6],NO[V[9],V[13]]])/(5+k)^2+(4 I NO[Q[6],NO[V[10],V[14]]])/(5+k)^2-(4 I NO[Q[6],NO[V[11],V[15]]])/(Sqrt[3] (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[6],NO[V[12],V[15]]])/(3 (5+k)^2)-(4 I NO[Q[6],NO[V[15],V[23]]])/(Sqrt[3] (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[6],NO[V[15],V[24]]])/(3 (5+k)^2)-(2 I (9-I Sqrt[15]+2 k) NO[Q[6],Derivative[1][V[15]]])/(3 (5+k)^2)-(4 I NO[Q[13],NO[V[1],V[7]]])/(5+k)^2+(2 (3-I Sqrt[3]) NO[Q[13],NO[V[4],V[11]]])/(3 (5+k)^2)+(4 Sqrt[2/3] NO[Q[13],NO[V[4],V[12]]])/(5+k)^2-(2 I (-3 I+Sqrt[3]) NO[Q[13],NO[V[4],V[23]]])/(3 (5+k)^2)-(4 Sqrt[2/3] NO[Q[13],NO[V[4],V[24]]])/(5+k)^2-(4 I NO[Q[13],NO[V[5],V[8]]])/(5+k)^2-(4 I NO[Q[13],NO[V[6],V[9]]])/(5+k)^2-(4 I k NO[Q[13],Derivative[1][V[4]]])/(3 (5+k)^2)-(4 I NO[Q[14],NO[V[2],V[7]]])/(5+k)^2-(4 I NO[Q[14],NO[V[4],V[20]]])/(5+k)^2-(2 I (-3 I+Sqrt[3]) NO[Q[14],NO[V[5],V[11]]])/(3 (5+k)^2)+(4 Sqrt[2/3] NO[Q[14],NO[V[5],V[12]]])/(5+k)^2+(2 (3-I Sqrt[3]) NO[Q[14],NO[V[5],V[23]]])/(3 (5+k)^2)-(4 Sqrt[2/3] NO[Q[14],NO[V[5],V[24]]])/(5+k)^2-(4 I NO[Q[14],NO[V[6],V[10]]])/(5+k)^2-(4 I k NO[Q[14],Derivative[1][V[5]]])/(3 (5+k)^2)-(4 I NO[Q[15],NO[V[3],V[7]]])/(5+k)^2-(4 I NO[Q[15],NO[V[4],V[21]]])/(5+k)^2-(4 I NO[Q[15],NO[V[5],V[22]]])/(5+k)^2+(4 I NO[Q[15],NO[V[6],V[11]]])/(Sqrt[3] (5+k)^2)+(4 Sqrt[2/3] NO[Q[15],NO[V[6],V[12]]])/(5+k)^2+(4 I NO[Q[15],NO[V[6],V[23]]])/(Sqrt[3] (5+k)^2)-(4 Sqrt[2/3] NO[Q[15],NO[V[6],V[24]]])/(5+k)^2-(4 I k NO[Q[15],Derivative[1][V[6]]])/(3 (5+k)^2)+(2 I (3 I+Sqrt[3]) NO[Q[16],NO[V[1],V[11]]])/(3 (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[16],NO[V[1],V[12]]])/(3 (5+k)^2)+(2 (3+I Sqrt[3]) NO[Q[16],NO[V[1],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[16],NO[V[1],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[16],NO[V[2],V[8]]])/(5+k)^2+(4 I NO[Q[16],NO[V[3],V[9]]])/(5+k)^2+(4 I NO[Q[16],NO[V[4],V[19]]])/(5+k)^2+(4 I k NO[Q[16],Derivative[1][V[1]]])/(3 (5+k)^2)+(4 I NO[Q[17],NO[V[1],V[20]]])/(5+k)^2+(2 (3+I Sqrt[3]) NO[Q[17],NO[V[2],V[11]]])/(3 (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[17],NO[V[2],V[12]]])/(3 (5+k)^2)+(2 I (3 I+Sqrt[3]) NO[Q[17],NO[V[2],V[23]]])/(3 (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[17],NO[V[2],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[17],NO[V[3],V[10]]])/(5+k)^2+(4 I NO[Q[17],NO[V[5],V[19]]])/(5+k)^2+(4 I k NO[Q[17],Derivative[1][V[2]]])/(3 (5+k)^2)+(4 I NO[Q[18],NO[V[1],V[21]]])/(5+k)^2+(4 I NO[Q[18],NO[V[2],V[22]]])/(5+k)^2-(4 I NO[Q[18],NO[V[3],V[11]]])/(Sqrt[3] (5+k)^2)+(I Sqrt[2] (I Sqrt[3]+3 Sqrt[5]) NO[Q[18],NO[V[3],V[12]]])/(3 (5+k)^2)-(4 I NO[Q[18],NO[V[3],V[23]]])/(Sqrt[3] (5+k)^2)+(Sqrt[2] (Sqrt[3]+3 I Sqrt[5]) NO[Q[18],NO[V[3],V[24]]])/(3 (5+k)^2)+(4 I NO[Q[18],NO[V[6],V[19]]])/(5+k)^2+(4 I k NO[Q[18],Derivative[1][V[3]]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[1]],V[16]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[2]],V[17]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[3]],V[18]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[4]],V[13]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[5]],V[14]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[6]],V[15]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[13]],V[4]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[14]],V[5]])/(3 (5+k)^2)+(8 I (3+k) NO[Derivative[1][Q[15]],V[6]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[16]],V[1]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[17]],V[2]])/(3 (5+k)^2)-(8 I (3+k) NO[Derivative[1][Q[18]],V[3]])/(3 (5+k)^2)
NLEPrimary2=(24 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[3],NO[Q[13],NO[Q[14],Q[15]]]]]])/((5+k)^5 (19+23 k))-(24 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[4],NO[Q[13],NO[Q[14],Q[16]]]]]])/((5+k)^5 (19+23 k))-(24 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[5],NO[Q[13],NO[Q[14],Q[17]]]]]])/((5+k)^5 (19+23 k))-(8 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[6],NO[Q[13],NO[Q[14],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[6],NO[Q[13],NO[Q[15],Q[17]]]]]])/((5+k)^5 (19+23 k))+(16 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[6],NO[Q[14],NO[Q[15],Q[16]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[13],NO[Q[14],V[11]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[1],NO[Q[2],NO[Q[13],NO[Q[14],V[12]]]]]-(16 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[13],NO[Q[14],V[23]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[1],NO[Q[2],NO[Q[13],NO[Q[14],V[24]]]]]-(16 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[13],NO[Q[15],V[22]]]]])/((5+k)^4 (19+23 k))+(4 (-3+k) k (5+2 k) NO[Q[1],NO[Q[2],NO[Q[13],Derivative[1][Q[14]]]]])/((5+k)^4 (19+23 k))+(16 (-3+k) k NO[Q[1],NO[Q[2],NO[Q[14],NO[Q[15],V[21]]]]])/((5+k)^4 (19+23 k))+(4 (-3+k) k (5+2 k) NO[Q[1],NO[Q[2],NO[Derivative[1][Q[13]],Q[14]]]])/((5+k)^4 (19+23 k))-(24 (-3+k) k NO[Q[1],NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[15],Q[16]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[1],NO[Q[3],NO[Q[5],NO[Q[13],NO[Q[14],Q[18]]]]]])/((5+k)^5 (19+23 k))-(8 (-3+k) k NO[Q[1],NO[Q[3],NO[Q[5],NO[Q[13],NO[Q[15],Q[17]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[1],NO[Q[3],NO[Q[5],NO[Q[14],NO[Q[15],Q[16]]]]]])/((5+k)^5 (19+23 k))-(24 (-3+k) k NO[Q[1],NO[Q[3],NO[Q[6],NO[Q[13],NO[Q[15],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[1],NO[Q[3],NO[Q[13],NO[Q[14],V[10]]]]])/((5+k)^4 (19+23 k))+(8 (-3 I+Sqrt[3]) (-3+k) k NO[Q[1],NO[Q[3],NO[Q[13],NO[Q[15],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[1],NO[Q[3],NO[Q[13],NO[Q[15],V[12]]]]]+(8 (3 I+Sqrt[3]) (-3+k) k NO[Q[1],NO[Q[3],NO[Q[13],NO[Q[15],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[1],NO[Q[3],NO[Q[13],NO[Q[15],V[24]]]]]+(4 (-3+k) k (5+2 k) NO[Q[1],NO[Q[3],NO[Q[13],Derivative[1][Q[15]]]]])/((5+k)^4 (19+23 k))-(16 (-3+k) k NO[Q[1],NO[Q[3],NO[Q[14],NO[Q[15],V[20]]]]])/((5+k)^4 (19+23 k))+(4 (-3+k) k (5+2 k) NO[Q[1],NO[Q[3],NO[Derivative[1][Q[13]],Q[15]]]])/((5+k)^4 (19+23 k))-(24 (-3+k) k NO[Q[1],NO[Q[4],NO[Q[5],NO[Q[13],NO[Q[16],Q[17]]]]]])/((5+k)^5 (19+23 k))-(24 (-3+k) k NO[Q[1],NO[Q[4],NO[Q[6],NO[Q[13],NO[Q[16],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (3 I+Sqrt[3]) (1+k) (19+k) NO[Q[1],NO[Q[4],NO[Q[13],NO[Q[16],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (13+k) (5+2 k) NO[Q[1],NO[Q[4],NO[Q[13],NO[Q[16],V[12]]]]]-(16 (-3 I+Sqrt[3]) (1+k) (19+k) NO[Q[1],NO[Q[4],NO[Q[13],NO[Q[16],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (13+k) (5+2 k) NO[Q[1],NO[Q[4],NO[Q[13],NO[Q[16],V[24]]]]]-(16 (1+k) (19+k) NO[Q[1],NO[Q[4],NO[Q[13],NO[Q[17],V[20]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[1],NO[Q[4],NO[Q[13],NO[Q[18],V[21]]]]])/((5+k)^4 (19+23 k))+(4 k (47+37 k+2 k^2) NO[Q[1],NO[Q[4],NO[Q[13],Derivative[1][Q[16]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[1],NO[Q[4],NO[Q[14],NO[Q[16],V[20]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[1],NO[Q[4],NO[Q[15],NO[Q[16],V[21]]]]])/((5+k)^4 (19+23 k))+(4 k (47+37 k+2 k^2) NO[Q[1],NO[Q[4],NO[Derivative[1][Q[13]],Q[16]]]])/((5+k)^4 (19+23 k))-(8 (-3+k) k NO[Q[1],NO[Q[5],NO[Q[6],NO[Q[13],NO[Q[17],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[1],NO[Q[5],NO[Q[6],NO[Q[14],NO[Q[16],Q[18]]]]]])/((5+k)^5 (19+23 k))+(16 (-3+k) k NO[Q[1],NO[Q[5],NO[Q[6],NO[Q[15],NO[Q[16],Q[17]]]]]])/((5+k)^5 (19+23 k))-(16 (1+k) (19+k) NO[Q[1],NO[Q[5],NO[Q[13],NO[Q[16],V[8]]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[5],NO[Q[13],NO[Q[17],V[11]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (14+7 k+k^2) NO[Q[1],NO[Q[5],NO[Q[13],NO[Q[17],V[12]]]]]-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[5],NO[Q[13],NO[Q[17],V[23]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (14+7 k+k^2) NO[Q[1],NO[Q[5],NO[Q[13],NO[Q[17],V[24]]]]]-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[5],NO[Q[13],NO[Q[18],V[22]]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[1],NO[Q[5],NO[Q[13],Derivative[1][Q[17]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[1],NO[Q[5],NO[Q[14],NO[Q[16],V[11]]]]])/(Sqrt[3] (5+k)^4)-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[5],NO[Q[14],NO[Q[16],V[12]]]]]-(8 NO[Q[1],NO[Q[5],NO[Q[14],NO[Q[16],V[23]]]]])/(Sqrt[3] (5+k)^4)+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[5],NO[Q[14],NO[Q[16],V[24]]]]]-(16 (1+k) (19+k) NO[Q[1],NO[Q[5],NO[Q[14],NO[Q[17],V[20]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[1],NO[Q[5],NO[Q[14],NO[Q[18],V[21]]]]])/(5+k)^4+(4 k (31+19 k) NO[Q[1],NO[Q[5],NO[Q[14],Derivative[1][Q[16]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[1],NO[Q[5],NO[Q[15],NO[Q[16],V[22]]]]])/(5+k)^4-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[5],NO[Q[15],NO[Q[17],V[21]]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[1],NO[Q[5],NO[Derivative[1][Q[13]],Q[17]]]])/((5+k)^4 (19+23 k))+(4 k (31+19 k) NO[Q[1],NO[Q[5],NO[Derivative[1][Q[14]],Q[16]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[1],NO[Q[6],NO[Q[13],NO[Q[16],V[9]]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[6],NO[Q[13],NO[Q[17],V[10]]]]])/((5+k)^4 (19+23 k))+(4 (-3 I+Sqrt[3]) (19+17 k+2 k^2) NO[Q[1],NO[Q[6],NO[Q[13],NO[Q[18],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (14+7 k+k^2) NO[Q[1],NO[Q[6],NO[Q[13],NO[Q[18],V[12]]]]]+(4 (3 I+Sqrt[3]) (19+17 k+2 k^2) NO[Q[1],NO[Q[6],NO[Q[13],NO[Q[18],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (14+7 k+k^2) NO[Q[1],NO[Q[6],NO[Q[13],NO[Q[18],V[24]]]]]+(8 k (1+k) (8+k) NO[Q[1],NO[Q[6],NO[Q[13],Derivative[1][Q[18]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[1],NO[Q[6],NO[Q[14],NO[Q[16],V[10]]]]])/(5+k)^4-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[6],NO[Q[14],NO[Q[18],V[20]]]]])/((5+k)^4 (19+23 k))+(4 (-3 I+Sqrt[3]) NO[Q[1],NO[Q[6],NO[Q[15],NO[Q[16],V[11]]]]])/(3 (5+k)^4)-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[6],NO[Q[15],NO[Q[16],V[12]]]]]+(4 (3 I+Sqrt[3]) NO[Q[1],NO[Q[6],NO[Q[15],NO[Q[16],V[23]]]]])/(3 (5+k)^4)+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[6],NO[Q[15],NO[Q[16],V[24]]]]]-(8 NO[Q[1],NO[Q[6],NO[Q[15],NO[Q[17],V[20]]]]])/(5+k)^4-(16 (1+k) (19+k) NO[Q[1],NO[Q[6],NO[Q[15],NO[Q[18],V[21]]]]])/((5+k)^4 (19+23 k))+(4 k (31+19 k) NO[Q[1],NO[Q[6],NO[Q[15],Derivative[1][Q[16]]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[1],NO[Q[6],NO[Derivative[1][Q[13]],Q[18]]]])/((5+k)^4 (19+23 k))+(4 k (31+19 k) NO[Q[1],NO[Q[6],NO[Derivative[1][Q[15]],Q[16]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[13],NO[V[1],V[13]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[13],NO[V[2],V[14]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[13],NO[V[3],V[15]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[13],NO[V[4],V[16]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[13],NO[V[5],V[17]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[13],NO[V[6],V[18]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[1],NO[Q[13],NO[V[7],V[19]]]])/((5+k)^3 (19+23 k))+(8 NO[Q[1],NO[Q[13],NO[V[8],V[20]]]])/(5+k)^3+(8 NO[Q[1],NO[Q[13],NO[V[9],V[21]]]])/(5+k)^3+(2 (3 I+Sqrt[3])^2 NO[Q[1],NO[Q[13],NO[V[11],V[11]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3 I+Sqrt[3]) (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[13],NO[V[11],V[12]]]]+(4 (-3 I+Sqrt[3]) (3 I+Sqrt[3]) NO[Q[1],NO[Q[13],NO[V[11],V[23]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3-I Sqrt[3]) (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[13],NO[V[11],V[24]]]]-((1-I Sqrt[15]) (166+53 k+3 k^2) NO[Q[1],NO[Q[13],NO[V[12],V[12]]]])/(3 (5+k)^3 (19+23 k))+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3+I Sqrt[3]) (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[13],NO[V[12],V[23]]]]-(8 (-109-2 k+3 k^2) NO[Q[1],NO[Q[13],NO[V[12],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (-3 I+Sqrt[3])^2 NO[Q[1],NO[Q[13],NO[V[23],V[23]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (-3 I+Sqrt[3]) (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[13],NO[V[23],V[24]]]]-((1+I Sqrt[15]) (166+53 k+3 k^2) NO[Q[1],NO[Q[13],NO[V[24],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (3 I+Sqrt[3]) NO[Q[1],NO[Q[13],Derivative[1][V[11]]]])/(5+k)^3-(4 Sqrt[2] (I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[1],NO[Q[13],Derivative[1][V[12]]]])/((5+k)^3 (19+23 k))+(2 (-3 I+Sqrt[3]) NO[Q[1],NO[Q[13],Derivative[1][V[23]]]])/(5+k)^3+1/((5+k)^3 (19+23 k)) 4 I Sqrt[2] (Sqrt[3]+I Sqrt[5]) (19+17 k+2 k^2) NO[Q[1],NO[Q[13],Derivative[1][V[24]]]]+(8 NO[Q[1],NO[Q[14],NO[V[10],V[21]]]])/(5+k)^3+(8 NO[Q[1],NO[Q[14],NO[V[11],V[20]]]])/(Sqrt[3] (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[14],NO[V[12],V[20]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[1],NO[Q[14],NO[V[20],V[23]]]])/(Sqrt[3] (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[14],NO[V[20],V[24]]]])/(3 (5+k)^3 (19+23 k))-((-3 I+Sqrt[3]) (-5 I+Sqrt[3]) NO[Q[1],NO[Q[14],Derivative[1][V[20]]]])/(3 (5+k)^3)-(4 (-3 I+Sqrt[3]) NO[Q[1],NO[Q[15],NO[V[11],V[21]]]])/(3 (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[15],NO[V[12],V[21]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[1],NO[Q[15],NO[V[20],V[22]]]])/(5+k)^3-(4 (3 I+Sqrt[3]) NO[Q[1],NO[Q[15],NO[V[21],V[23]]]])/(3 (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[1],NO[Q[15],NO[V[21],V[24]]]])/(3 (5+k)^3 (19+23 k))-(4 I (-3 I+2 Sqrt[3]) NO[Q[1],NO[Q[15],Derivative[1][V[21]]]])/(3 (5+k)^3)-(4 (-3+k) k (5+2 k) NO[Q[1],NO[Derivative[1][Q[2]],NO[Q[13],Q[14]]]])/((5+k)^4 (19+23 k))-(4 (-3+k) k (5+2 k) NO[Q[1],NO[Derivative[1][Q[3]],NO[Q[13],Q[15]]]])/((5+k)^4 (19+23 k))-(4 k (47+37 k+2 k^2) NO[Q[1],NO[Derivative[1][Q[4]],NO[Q[13],Q[16]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Q[1],NO[Derivative[1][Q[5]],NO[Q[13],Q[17]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Q[1],NO[Derivative[1][Q[5]],NO[Q[14],Q[16]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Q[1],NO[Derivative[1][Q[6]],NO[Q[13],Q[18]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Q[1],NO[Derivative[1][Q[6]],NO[Q[15],Q[16]]]])/((5+k)^4 (19+23 k))-(2 (3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Q[1],NO[Derivative[1][Q[13]],V[11]]])/(3 (5+k)^3 (19+23 k))-1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Q[1],NO[Derivative[1][Q[13]],V[12]]]-(2 (-3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Q[1],NO[Derivative[1][Q[13]],V[23]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[1],NO[Derivative[1][Q[13]],V[24]]]-(4 (95+165 k+42 k^2) NO[Q[1],NO[Derivative[1][Q[14]],V[20]]])/((5+k)^3 (19+23 k))-(4 (95+165 k+42 k^2) NO[Q[1],NO[Derivative[1][Q[15]],V[21]]])/((5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Q[1],Derivative[2][Q[13]]])/(3 (5+k)^3 (19+23 k))+(16 (-3+k) k NO[Q[2],NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[14],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[2],NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[15],Q[17]]]]]])/((5+k)^5 (19+23 k))-(8 (-3+k) k NO[Q[2],NO[Q[3],NO[Q[4],NO[Q[14],NO[Q[15],Q[16]]]]]])/((5+k)^5 (19+23 k))-(24 (-3+k) k NO[Q[2],NO[Q[3],NO[Q[5],NO[Q[14],NO[Q[15],Q[17]]]]]])/((5+k)^5 (19+23 k))-(24 (-3+k) k NO[Q[2],NO[Q[3],NO[Q[6],NO[Q[14],NO[Q[15],Q[18]]]]]])/((5+k)^5 (19+23 k))+(16 (-3+k) k NO[Q[2],NO[Q[3],NO[Q[13],NO[Q[14],V[9]]]]])/((5+k)^4 (19+23 k))-(16 (-3+k) k NO[Q[2],NO[Q[3],NO[Q[13],NO[Q[15],V[8]]]]])/((5+k)^4 (19+23 k))+(8 (3 I+Sqrt[3]) (-3+k) k NO[Q[2],NO[Q[3],NO[Q[14],NO[Q[15],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[2],NO[Q[3],NO[Q[14],NO[Q[15],V[12]]]]]+(8 (-3 I+Sqrt[3]) (-3+k) k NO[Q[2],NO[Q[3],NO[Q[14],NO[Q[15],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[2],NO[Q[3],NO[Q[14],NO[Q[15],V[24]]]]]+(4 (-3+k) k (5+2 k) NO[Q[2],NO[Q[3],NO[Q[14],Derivative[1][Q[15]]]]])/((5+k)^4 (19+23 k))+(4 (-3+k) k (5+2 k) NO[Q[2],NO[Q[3],NO[Derivative[1][Q[14]],Q[15]]]])/((5+k)^4 (19+23 k))-(24 (-3+k) k NO[Q[2],NO[Q[4],NO[Q[5],NO[Q[14],NO[Q[16],Q[17]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[2],NO[Q[4],NO[Q[6],NO[Q[13],NO[Q[17],Q[18]]]]]])/((5+k)^5 (19+23 k))-(8 (-3+k) k NO[Q[2],NO[Q[4],NO[Q[6],NO[Q[14],NO[Q[16],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[2],NO[Q[4],NO[Q[6],NO[Q[15],NO[Q[16],Q[17]]]]]])/((5+k)^5 (19+23 k))-(16 (1+k) (19+k) NO[Q[2],NO[Q[4],NO[Q[13],NO[Q[16],V[8]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[2],NO[Q[4],NO[Q[13],NO[Q[17],V[11]]]]])/(Sqrt[3] (5+k)^4)-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[4],NO[Q[13],NO[Q[17],V[12]]]]]-(8 NO[Q[2],NO[Q[4],NO[Q[13],NO[Q[17],V[23]]]]])/(Sqrt[3] (5+k)^4)+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[4],NO[Q[13],NO[Q[17],V[24]]]]]-(8 NO[Q[2],NO[Q[4],NO[Q[13],NO[Q[18],V[22]]]]])/(5+k)^4+(4 k (31+19 k) NO[Q[2],NO[Q[4],NO[Q[13],Derivative[1][Q[17]]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[4],NO[Q[14],NO[Q[16],V[11]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (14+7 k+k^2) NO[Q[2],NO[Q[4],NO[Q[14],NO[Q[16],V[12]]]]]-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[4],NO[Q[14],NO[Q[16],V[23]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (14+7 k+k^2) NO[Q[2],NO[Q[4],NO[Q[14],NO[Q[16],V[24]]]]]-(16 (1+k) (19+k) NO[Q[2],NO[Q[4],NO[Q[14],NO[Q[17],V[20]]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[4],NO[Q[14],NO[Q[18],V[21]]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[2],NO[Q[4],NO[Q[14],Derivative[1][Q[16]]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[4],NO[Q[15],NO[Q[16],V[22]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[2],NO[Q[4],NO[Q[15],NO[Q[17],V[21]]]]])/(5+k)^4+(4 k (31+19 k) NO[Q[2],NO[Q[4],NO[Derivative[1][Q[13]],Q[17]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[2],NO[Q[4],NO[Derivative[1][Q[14]],Q[16]]]])/((5+k)^4 (19+23 k))-(24 (-3+k) k NO[Q[2],NO[Q[5],NO[Q[6],NO[Q[14],NO[Q[17],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (1+k) (19+k) NO[Q[2],NO[Q[5],NO[Q[13],NO[Q[17],V[8]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[2],NO[Q[5],NO[Q[14],NO[Q[16],V[8]]]]])/((5+k)^4 (19+23 k))-(16 (-3 I+Sqrt[3]) (1+k) (19+k) NO[Q[2],NO[Q[5],NO[Q[14],NO[Q[17],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (13+k) (5+2 k) NO[Q[2],NO[Q[5],NO[Q[14],NO[Q[17],V[12]]]]]-(16 (3 I+Sqrt[3]) (1+k) (19+k) NO[Q[2],NO[Q[5],NO[Q[14],NO[Q[17],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (13+k) (5+2 k) NO[Q[2],NO[Q[5],NO[Q[14],NO[Q[17],V[24]]]]]-(16 (1+k) (19+k) NO[Q[2],NO[Q[5],NO[Q[14],NO[Q[18],V[22]]]]])/((5+k)^4 (19+23 k))+(4 k (47+37 k+2 k^2) NO[Q[2],NO[Q[5],NO[Q[14],Derivative[1][Q[17]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[2],NO[Q[5],NO[Q[15],NO[Q[17],V[22]]]]])/((5+k)^4 (19+23 k))+(4 k (47+37 k+2 k^2) NO[Q[2],NO[Q[5],NO[Derivative[1][Q[14]],Q[17]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[2],NO[Q[6],NO[Q[13],NO[Q[17],V[9]]]]])/(5+k)^4-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[6],NO[Q[13],NO[Q[18],V[8]]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[6],NO[Q[14],NO[Q[16],V[9]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[2],NO[Q[6],NO[Q[14],NO[Q[17],V[10]]]]])/((5+k)^4 (19+23 k))+(4 (3 I+Sqrt[3]) (19+17 k+2 k^2) NO[Q[2],NO[Q[6],NO[Q[14],NO[Q[18],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (14+7 k+k^2) NO[Q[2],NO[Q[6],NO[Q[14],NO[Q[18],V[12]]]]]+(4 (-3 I+Sqrt[3]) (19+17 k+2 k^2) NO[Q[2],NO[Q[6],NO[Q[14],NO[Q[18],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (14+7 k+k^2) NO[Q[2],NO[Q[6],NO[Q[14],NO[Q[18],V[24]]]]]+(8 k (1+k) (8+k) NO[Q[2],NO[Q[6],NO[Q[14],Derivative[1][Q[18]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[2],NO[Q[6],NO[Q[15],NO[Q[16],V[8]]]]])/(5+k)^4+(4 (3 I+Sqrt[3]) NO[Q[2],NO[Q[6],NO[Q[15],NO[Q[17],V[11]]]]])/(3 (5+k)^4)-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[6],NO[Q[15],NO[Q[17],V[12]]]]]+(4 (-3 I+Sqrt[3]) NO[Q[2],NO[Q[6],NO[Q[15],NO[Q[17],V[23]]]]])/(3 (5+k)^4)+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[6],NO[Q[15],NO[Q[17],V[24]]]]]-(16 (1+k) (19+k) NO[Q[2],NO[Q[6],NO[Q[15],NO[Q[18],V[22]]]]])/((5+k)^4 (19+23 k))+(4 k (31+19 k) NO[Q[2],NO[Q[6],NO[Q[15],Derivative[1][Q[17]]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[2],NO[Q[6],NO[Derivative[1][Q[14]],Q[18]]]])/((5+k)^4 (19+23 k))+(4 k (31+19 k) NO[Q[2],NO[Q[6],NO[Derivative[1][Q[15]],Q[17]]]])/((5+k)^4 (19+23 k))+(8 NO[Q[2],NO[Q[13],NO[V[8],V[11]]]])/(Sqrt[3] (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[13],NO[V[8],V[12]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[2],NO[Q[13],NO[V[8],V[23]]]])/(Sqrt[3] (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[13],NO[V[8],V[24]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[2],NO[Q[13],NO[V[9],V[22]]]])/(5+k)^3+(4 NO[Q[2],NO[Q[13],Derivative[1][V[8]]]])/(5+k)^3-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[14],NO[V[1],V[13]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[14],NO[V[2],V[14]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[14],NO[V[3],V[15]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[14],NO[V[4],V[16]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[14],NO[V[5],V[17]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[14],NO[V[6],V[18]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[2],NO[Q[14],NO[V[7],V[19]]]])/((5+k)^3 (19+23 k))+(8 NO[Q[2],NO[Q[14],NO[V[8],V[20]]]])/(5+k)^3+(8 NO[Q[2],NO[Q[14],NO[V[10],V[22]]]])/(5+k)^3+(2 (-3 I+Sqrt[3])^2 NO[Q[2],NO[Q[14],NO[V[11],V[11]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3+I Sqrt[3]) (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[14],NO[V[11],V[12]]]]+(4 (-3 I+Sqrt[3]) (3 I+Sqrt[3]) NO[Q[2],NO[Q[14],NO[V[11],V[23]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (-3 I+Sqrt[3]) (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[14],NO[V[11],V[24]]]]-((1-I Sqrt[15]) (166+53 k+3 k^2) NO[Q[2],NO[Q[14],NO[V[12],V[12]]]])/(3 (5+k)^3 (19+23 k))+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3 I+Sqrt[3]) (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[14],NO[V[12],V[23]]]]-(8 (-109-2 k+3 k^2) NO[Q[2],NO[Q[14],NO[V[12],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (3 I+Sqrt[3])^2 NO[Q[2],NO[Q[14],NO[V[23],V[23]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3-I Sqrt[3]) (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[14],NO[V[23],V[24]]]]-((1+I Sqrt[15]) (166+53 k+3 k^2) NO[Q[2],NO[Q[14],NO[V[24],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (I+Sqrt[3]) NO[Q[2],NO[Q[14],Derivative[1][V[11]]]])/(5+k)^3-(4 Sqrt[2] (I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[2],NO[Q[14],Derivative[1][V[12]]]])/((5+k)^3 (19+23 k))+(2 (-I+Sqrt[3]) NO[Q[2],NO[Q[14],Derivative[1][V[23]]]])/(5+k)^3+1/((5+k)^3 (19+23 k)) 4 I Sqrt[2] (Sqrt[3]+I Sqrt[5]) (19+17 k+2 k^2) NO[Q[2],NO[Q[14],Derivative[1][V[24]]]]+(8 NO[Q[2],NO[Q[15],NO[V[8],V[21]]]])/(5+k)^3-(4 (3 I+Sqrt[3]) NO[Q[2],NO[Q[15],NO[V[11],V[22]]]])/(3 (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[15],NO[V[12],V[22]]]])/(3 (5+k)^3 (19+23 k))-(4 (-3 I+Sqrt[3]) NO[Q[2],NO[Q[15],NO[V[22],V[23]]]])/(3 (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[2],NO[Q[15],NO[V[22],V[24]]]])/(3 (5+k)^3 (19+23 k))+(4 I (3 I+2 Sqrt[3]) NO[Q[2],NO[Q[15],Derivative[1][V[22]]]])/(3 (5+k)^3)-(4 (-3+k) k (5+2 k) NO[Q[2],NO[Derivative[1][Q[3]],NO[Q[14],Q[15]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Q[2],NO[Derivative[1][Q[4]],NO[Q[13],Q[17]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Q[2],NO[Derivative[1][Q[4]],NO[Q[14],Q[16]]]])/((5+k)^4 (19+23 k))-(4 k (47+37 k+2 k^2) NO[Q[2],NO[Derivative[1][Q[5]],NO[Q[14],Q[17]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Q[2],NO[Derivative[1][Q[6]],NO[Q[14],Q[18]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Q[2],NO[Derivative[1][Q[6]],NO[Q[15],Q[17]]]])/((5+k)^4 (19+23 k))-(4 (95+165 k+42 k^2) NO[Q[2],NO[Derivative[1][Q[13]],V[8]]])/((5+k)^3 (19+23 k))-(2 (-3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Q[2],NO[Derivative[1][Q[14]],V[11]]])/(3 (5+k)^3 (19+23 k))-1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Q[2],NO[Derivative[1][Q[14]],V[12]]]-(2 (3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Q[2],NO[Derivative[1][Q[14]],V[23]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[2],NO[Derivative[1][Q[14]],V[24]]]-(4 (95+165 k+42 k^2) NO[Q[2],NO[Derivative[1][Q[15]],V[22]]])/((5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Q[2],Derivative[2][Q[14]]])/(3 (5+k)^3 (19+23 k))+(16 (-3+k) k NO[Q[3],NO[Q[4],NO[Q[5],NO[Q[13],NO[Q[17],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[3],NO[Q[4],NO[Q[5],NO[Q[14],NO[Q[16],Q[18]]]]]])/((5+k)^5 (19+23 k))-(8 (-3+k) k NO[Q[3],NO[Q[4],NO[Q[5],NO[Q[15],NO[Q[16],Q[17]]]]]])/((5+k)^5 (19+23 k))-(24 (-3+k) k NO[Q[3],NO[Q[4],NO[Q[6],NO[Q[15],NO[Q[16],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (1+k) (19+k) NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[16],V[9]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[17],V[10]]]]])/(5+k)^4+(4 (-3 I+Sqrt[3]) NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[18],V[11]]]]])/(3 (5+k)^4)-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[18],V[12]]]]]+(4 (3 I+Sqrt[3]) NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[18],V[23]]]]])/(3 (5+k)^4)+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[3],NO[Q[4],NO[Q[13],NO[Q[18],V[24]]]]]+(4 k (31+19 k) NO[Q[3],NO[Q[4],NO[Q[13],Derivative[1][Q[18]]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[4],NO[Q[14],NO[Q[16],V[10]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[3],NO[Q[4],NO[Q[14],NO[Q[18],V[20]]]]])/(5+k)^4+(4 (-3 I+Sqrt[3]) (19+17 k+2 k^2) NO[Q[3],NO[Q[4],NO[Q[15],NO[Q[16],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (14+7 k+k^2) NO[Q[3],NO[Q[4],NO[Q[15],NO[Q[16],V[12]]]]]+(4 (3 I+Sqrt[3]) (19+17 k+2 k^2) NO[Q[3],NO[Q[4],NO[Q[15],NO[Q[16],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (14+7 k+k^2) NO[Q[3],NO[Q[4],NO[Q[15],NO[Q[16],V[24]]]]]-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[4],NO[Q[15],NO[Q[17],V[20]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[3],NO[Q[4],NO[Q[15],NO[Q[18],V[21]]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[3],NO[Q[4],NO[Q[15],Derivative[1][Q[16]]]]])/((5+k)^4 (19+23 k))+(4 k (31+19 k) NO[Q[3],NO[Q[4],NO[Derivative[1][Q[13]],Q[18]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[3],NO[Q[4],NO[Derivative[1][Q[15]],Q[16]]]])/((5+k)^4 (19+23 k))-(24 (-3+k) k NO[Q[3],NO[Q[5],NO[Q[6],NO[Q[15],NO[Q[17],Q[18]]]]]])/((5+k)^5 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[5],NO[Q[13],NO[Q[17],V[9]]]]])/((5+k)^4 (19+23 k))-(8 NO[Q[3],NO[Q[5],NO[Q[13],NO[Q[18],V[8]]]]])/(5+k)^4-(8 NO[Q[3],NO[Q[5],NO[Q[14],NO[Q[16],V[9]]]]])/(5+k)^4-(16 (1+k) (19+k) NO[Q[3],NO[Q[5],NO[Q[14],NO[Q[17],V[10]]]]])/((5+k)^4 (19+23 k))+(4 (3 I+Sqrt[3]) NO[Q[3],NO[Q[5],NO[Q[14],NO[Q[18],V[11]]]]])/(3 (5+k)^4)-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[3],NO[Q[5],NO[Q[14],NO[Q[18],V[12]]]]]+(4 (-3 I+Sqrt[3]) NO[Q[3],NO[Q[5],NO[Q[14],NO[Q[18],V[23]]]]])/(3 (5+k)^4)+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[3],NO[Q[5],NO[Q[14],NO[Q[18],V[24]]]]]+(4 k (31+19 k) NO[Q[3],NO[Q[5],NO[Q[14],Derivative[1][Q[18]]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[5],NO[Q[15],NO[Q[16],V[8]]]]])/((5+k)^4 (19+23 k))+(4 (3 I+Sqrt[3]) (19+17 k+2 k^2) NO[Q[3],NO[Q[5],NO[Q[15],NO[Q[17],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (14+7 k+k^2) NO[Q[3],NO[Q[5],NO[Q[15],NO[Q[17],V[12]]]]]+(4 (-3 I+Sqrt[3]) (19+17 k+2 k^2) NO[Q[3],NO[Q[5],NO[Q[15],NO[Q[17],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 4 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (14+7 k+k^2) NO[Q[3],NO[Q[5],NO[Q[15],NO[Q[17],V[24]]]]]-(16 (1+k) (19+k) NO[Q[3],NO[Q[5],NO[Q[15],NO[Q[18],V[22]]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[3],NO[Q[5],NO[Q[15],Derivative[1][Q[17]]]]])/((5+k)^4 (19+23 k))+(4 k (31+19 k) NO[Q[3],NO[Q[5],NO[Derivative[1][Q[14]],Q[18]]]])/((5+k)^4 (19+23 k))+(8 k (1+k) (8+k) NO[Q[3],NO[Q[5],NO[Derivative[1][Q[15]],Q[17]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[3],NO[Q[6],NO[Q[13],NO[Q[18],V[9]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[3],NO[Q[6],NO[Q[14],NO[Q[18],V[10]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[3],NO[Q[6],NO[Q[15],NO[Q[16],V[9]]]]])/((5+k)^4 (19+23 k))-(16 (1+k) (19+k) NO[Q[3],NO[Q[6],NO[Q[15],NO[Q[17],V[10]]]]])/((5+k)^4 (19+23 k))+(32 (1+k) (19+k) NO[Q[3],NO[Q[6],NO[Q[15],NO[Q[18],V[11]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (13+k) (5+2 k) NO[Q[3],NO[Q[6],NO[Q[15],NO[Q[18],V[12]]]]]+(32 (1+k) (19+k) NO[Q[3],NO[Q[6],NO[Q[15],NO[Q[18],V[23]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (13+k) (5+2 k) NO[Q[3],NO[Q[6],NO[Q[15],NO[Q[18],V[24]]]]]+(4 k (47+37 k+2 k^2) NO[Q[3],NO[Q[6],NO[Q[15],Derivative[1][Q[18]]]]])/((5+k)^4 (19+23 k))+(4 k (47+37 k+2 k^2) NO[Q[3],NO[Q[6],NO[Derivative[1][Q[15]],Q[18]]]])/((5+k)^4 (19+23 k))+(8 NO[Q[3],NO[Q[13],NO[V[8],V[10]]]])/(5+k)^3-(4 (-3 I+Sqrt[3]) NO[Q[3],NO[Q[13],NO[V[9],V[11]]]])/(3 (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[3],NO[Q[13],NO[V[9],V[12]]]])/(3 (5+k)^3 (19+23 k))-(4 (3 I+Sqrt[3]) NO[Q[3],NO[Q[13],NO[V[9],V[23]]]])/(3 (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[3],NO[Q[13],NO[V[9],V[24]]]])/(3 (5+k)^3 (19+23 k))+(4 NO[Q[3],NO[Q[13],Derivative[1][V[9]]]])/(5+k)^3+(8 NO[Q[3],NO[Q[14],NO[V[9],V[20]]]])/(5+k)^3-(4 (3 I+Sqrt[3]) NO[Q[3],NO[Q[14],NO[V[10],V[11]]]])/(3 (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[3],NO[Q[14],NO[V[10],V[12]]]])/(3 (5+k)^3 (19+23 k))-(4 (-3 I+Sqrt[3]) NO[Q[3],NO[Q[14],NO[V[10],V[23]]]])/(3 (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[3],NO[Q[14],NO[V[10],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (-3+Sqrt[3]) (3+Sqrt[3]) NO[Q[3],NO[Q[14],Derivative[1][V[10]]]])/(3 (5+k)^3)-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[15],NO[V[1],V[13]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[15],NO[V[2],V[14]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[15],NO[V[3],V[15]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[15],NO[V[4],V[16]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[15],NO[V[5],V[17]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[15],NO[V[6],V[18]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[3],NO[Q[15],NO[V[7],V[19]]]])/((5+k)^3 (19+23 k))+(8 NO[Q[3],NO[Q[15],NO[V[9],V[21]]]])/(5+k)^3+(8 NO[Q[3],NO[Q[15],NO[V[10],V[22]]]])/(5+k)^3+(8 NO[Q[3],NO[Q[15],NO[V[11],V[11]]]])/(3 (5+k)^3)-(2 Sqrt[2] (5 I+Sqrt[15]) (37+17 k) NO[Q[3],NO[Q[15],NO[V[11],V[12]]]])/(3 (5+k)^3 (19+23 k))+(16 NO[Q[3],NO[Q[15],NO[V[11],V[23]]]])/(3 (5+k)^3)-(2 Sqrt[2] (-5 I+Sqrt[15]) (37+17 k) NO[Q[3],NO[Q[15],NO[V[11],V[24]]]])/(3 (5+k)^3 (19+23 k))-((1-I Sqrt[15]) (166+53 k+3 k^2) NO[Q[3],NO[Q[15],NO[V[12],V[12]]]])/(3 (5+k)^3 (19+23 k))-(2 Sqrt[2] (5 I+Sqrt[15]) (37+17 k) NO[Q[3],NO[Q[15],NO[V[12],V[23]]]])/(3 (5+k)^3 (19+23 k))-(8 (-109-2 k+3 k^2) NO[Q[3],NO[Q[15],NO[V[12],V[24]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[3],NO[Q[15],NO[V[23],V[23]]]])/(3 (5+k)^3)-(2 Sqrt[2] (-5 I+Sqrt[15]) (37+17 k) NO[Q[3],NO[Q[15],NO[V[23],V[24]]]])/(3 (5+k)^3 (19+23 k))-((1+I Sqrt[15]) (166+53 k+3 k^2) NO[Q[3],NO[Q[15],NO[V[24],V[24]]]])/(3 (5+k)^3 (19+23 k))+(4 Sqrt[3] NO[Q[3],NO[Q[15],Derivative[1][V[11]]]])/(5+k)^3-(4 Sqrt[2] (I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[3],NO[Q[15],Derivative[1][V[12]]]])/((5+k)^3 (19+23 k))+(4 Sqrt[3] NO[Q[3],NO[Q[15],Derivative[1][V[23]]]])/(5+k)^3+1/((5+k)^3 (19+23 k)) 4 I Sqrt[2] (Sqrt[3]+I Sqrt[5]) (19+17 k+2 k^2) NO[Q[3],NO[Q[15],Derivative[1][V[24]]]]-(4 k (31+19 k) NO[Q[3],NO[Derivative[1][Q[4]],NO[Q[13],Q[18]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Q[3],NO[Derivative[1][Q[4]],NO[Q[15],Q[16]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Q[3],NO[Derivative[1][Q[5]],NO[Q[14],Q[18]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Q[3],NO[Derivative[1][Q[5]],NO[Q[15],Q[17]]]])/((5+k)^4 (19+23 k))-(4 k (47+37 k+2 k^2) NO[Q[3],NO[Derivative[1][Q[6]],NO[Q[15],Q[18]]]])/((5+k)^4 (19+23 k))-(4 (95+165 k+42 k^2) NO[Q[3],NO[Derivative[1][Q[13]],V[9]]])/((5+k)^3 (19+23 k))-(4 (95+165 k+42 k^2) NO[Q[3],NO[Derivative[1][Q[14]],V[10]]])/((5+k)^3 (19+23 k))+(4 (95+165 k+42 k^2) NO[Q[3],NO[Derivative[1][Q[15]],V[11]]])/(Sqrt[3] (5+k)^3 (19+23 k))-1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Q[3],NO[Derivative[1][Q[15]],V[12]]]+(4 (95+165 k+42 k^2) NO[Q[3],NO[Derivative[1][Q[15]],V[23]]])/(Sqrt[3] (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[3],NO[Derivative[1][Q[15]],V[24]]]+(2 k (141+185 k+40 k^2) NO[Q[3],Derivative[2][Q[15]]])/(3 (5+k)^3 (19+23 k))+(24 (-3+k) k NO[Q[4],NO[Q[5],NO[Q[6],NO[Q[16],NO[Q[17],Q[18]]]]]])/((5+k)^5 (19+23 k))-(16 (-3+k) k NO[Q[4],NO[Q[5],NO[Q[16],NO[Q[17],V[11]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[4],NO[Q[5],NO[Q[16],NO[Q[17],V[12]]]]]-(16 (-3+k) k NO[Q[4],NO[Q[5],NO[Q[16],NO[Q[17],V[23]]]]])/(Sqrt[3] (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[4],NO[Q[5],NO[Q[16],NO[Q[17],V[24]]]]]-(16 (-3+k) k NO[Q[4],NO[Q[5],NO[Q[16],NO[Q[18],V[22]]]]])/((5+k)^4 (19+23 k))+(4 (-3+k) k (5+2 k) NO[Q[4],NO[Q[5],NO[Q[16],Derivative[1][Q[17]]]]])/((5+k)^4 (19+23 k))+(16 (-3+k) k NO[Q[4],NO[Q[5],NO[Q[17],NO[Q[18],V[21]]]]])/((5+k)^4 (19+23 k))+(4 (-3+k) k (5+2 k) NO[Q[4],NO[Q[5],NO[Derivative[1][Q[16]],Q[17]]]])/((5+k)^4 (19+23 k))-(16 (-3+k) k NO[Q[4],NO[Q[6],NO[Q[16],NO[Q[17],V[10]]]]])/((5+k)^4 (19+23 k))+(8 (-3 I+Sqrt[3]) (-3+k) k NO[Q[4],NO[Q[6],NO[Q[16],NO[Q[18],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[4],NO[Q[6],NO[Q[16],NO[Q[18],V[12]]]]]+(8 (3 I+Sqrt[3]) (-3+k) k NO[Q[4],NO[Q[6],NO[Q[16],NO[Q[18],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[4],NO[Q[6],NO[Q[16],NO[Q[18],V[24]]]]]+(4 (-3+k) k (5+2 k) NO[Q[4],NO[Q[6],NO[Q[16],Derivative[1][Q[18]]]]])/((5+k)^4 (19+23 k))-(16 (-3+k) k NO[Q[4],NO[Q[6],NO[Q[17],NO[Q[18],V[20]]]]])/((5+k)^4 (19+23 k))+(4 (-3+k) k (5+2 k) NO[Q[4],NO[Q[6],NO[Derivative[1][Q[16]],Q[18]]]])/((5+k)^4 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[4],NO[Q[16],NO[V[1],V[13]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[4],NO[Q[16],NO[V[2],V[14]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[4],NO[Q[16],NO[V[3],V[15]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[4],NO[Q[16],NO[V[4],V[16]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[4],NO[Q[16],NO[V[5],V[17]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[4],NO[Q[16],NO[V[6],V[18]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[4],NO[Q[16],NO[V[7],V[19]]]])/((5+k)^3 (19+23 k))+(8 NO[Q[4],NO[Q[16],NO[V[8],V[20]]]])/(5+k)^3+(8 NO[Q[4],NO[Q[16],NO[V[9],V[21]]]])/(5+k)^3+(2 (3 I+Sqrt[3])^2 NO[Q[4],NO[Q[16],NO[V[11],V[11]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3 I+Sqrt[3]) (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[4],NO[Q[16],NO[V[11],V[12]]]]+(4 (-3 I+Sqrt[3]) (3 I+Sqrt[3]) NO[Q[4],NO[Q[16],NO[V[11],V[23]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3-I Sqrt[3]) (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[4],NO[Q[16],NO[V[11],V[24]]]]-((1-I Sqrt[15]) (166+53 k+3 k^2) NO[Q[4],NO[Q[16],NO[V[12],V[12]]]])/(3 (5+k)^3 (19+23 k))+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3+I Sqrt[3]) (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[4],NO[Q[16],NO[V[12],V[23]]]]-(8 (-109-2 k+3 k^2) NO[Q[4],NO[Q[16],NO[V[12],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (-3 I+Sqrt[3])^2 NO[Q[4],NO[Q[16],NO[V[23],V[23]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (-3 I+Sqrt[3]) (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[4],NO[Q[16],NO[V[23],V[24]]]]-((1+I Sqrt[15]) (166+53 k+3 k^2) NO[Q[4],NO[Q[16],NO[V[24],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (3 I+Sqrt[3]) NO[Q[4],NO[Q[16],Derivative[1][V[11]]]])/(5+k)^3-(4 Sqrt[2] (I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[4],NO[Q[16],Derivative[1][V[12]]]])/((5+k)^3 (19+23 k))+(2 (-3 I+Sqrt[3]) NO[Q[4],NO[Q[16],Derivative[1][V[23]]]])/(5+k)^3-1/((5+k)^3 (19+23 k)) 4 Sqrt[2] (-I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[4],NO[Q[16],Derivative[1][V[24]]]]+(8 NO[Q[4],NO[Q[17],NO[V[10],V[21]]]])/(5+k)^3+(8 NO[Q[4],NO[Q[17],NO[V[11],V[20]]]])/(Sqrt[3] (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[4],NO[Q[17],NO[V[12],V[20]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[4],NO[Q[17],NO[V[20],V[23]]]])/(Sqrt[3] (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[4],NO[Q[17],NO[V[20],V[24]]]])/(3 (5+k)^3 (19+23 k))+(4 I (-3 I+2 Sqrt[3]) NO[Q[4],NO[Q[17],Derivative[1][V[20]]]])/(3 (5+k)^3)-(4 (-3 I+Sqrt[3]) NO[Q[4],NO[Q[18],NO[V[11],V[21]]]])/(3 (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[4],NO[Q[18],NO[V[12],V[21]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[4],NO[Q[18],NO[V[20],V[22]]]])/(5+k)^3-(4 (3 I+Sqrt[3]) NO[Q[4],NO[Q[18],NO[V[21],V[23]]]])/(3 (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[4],NO[Q[18],NO[V[21],V[24]]]])/(3 (5+k)^3 (19+23 k))-(4 (3+2 I Sqrt[3]) NO[Q[4],NO[Q[18],Derivative[1][V[21]]]])/(3 (5+k)^3)-(4 (-3+k) k (5+2 k) NO[Q[4],NO[Derivative[1][Q[5]],NO[Q[16],Q[17]]]])/((5+k)^4 (19+23 k))-(4 (-3+k) k (5+2 k) NO[Q[4],NO[Derivative[1][Q[6]],NO[Q[16],Q[18]]]])/((5+k)^4 (19+23 k))-(2 (3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Q[4],NO[Derivative[1][Q[16]],V[11]]])/(3 (5+k)^3 (19+23 k))-1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[4],NO[Derivative[1][Q[16]],V[12]]]-(2 (-3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Q[4],NO[Derivative[1][Q[16]],V[23]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[4],NO[Derivative[1][Q[16]],V[24]]]-(4 (95+165 k+42 k^2) NO[Q[4],NO[Derivative[1][Q[17]],V[20]]])/((5+k)^3 (19+23 k))-(4 (95+165 k+42 k^2) NO[Q[4],NO[Derivative[1][Q[18]],V[21]]])/((5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Q[4],Derivative[2][Q[16]]])/(3 (5+k)^3 (19+23 k))+(16 (-3+k) k NO[Q[5],NO[Q[6],NO[Q[16],NO[Q[17],V[9]]]]])/((5+k)^4 (19+23 k))-(16 (-3+k) k NO[Q[5],NO[Q[6],NO[Q[16],NO[Q[18],V[8]]]]])/((5+k)^4 (19+23 k))+(8 (3 I+Sqrt[3]) (-3+k) k NO[Q[5],NO[Q[6],NO[Q[17],NO[Q[18],V[11]]]]])/(3 (5+k)^4 (19+23 k))-1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[5],NO[Q[6],NO[Q[17],NO[Q[18],V[12]]]]]+(8 (-3 I+Sqrt[3]) (-3+k) k NO[Q[5],NO[Q[6],NO[Q[17],NO[Q[18],V[23]]]]])/(3 (5+k)^4 (19+23 k))+1/(3 (5+k)^4 (19+23 k)) 2 I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (-3+k) (3+2 k) NO[Q[5],NO[Q[6],NO[Q[17],NO[Q[18],V[24]]]]]+(4 (-3+k) k (5+2 k) NO[Q[5],NO[Q[6],NO[Q[17],Derivative[1][Q[18]]]]])/((5+k)^4 (19+23 k))+(4 (-3+k) k (5+2 k) NO[Q[5],NO[Q[6],NO[Derivative[1][Q[17]],Q[18]]]])/((5+k)^4 (19+23 k))+(8 NO[Q[5],NO[Q[16],NO[V[8],V[11]]]])/(Sqrt[3] (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[5],NO[Q[16],NO[V[8],V[12]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[5],NO[Q[16],NO[V[8],V[23]]]])/(Sqrt[3] (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[5],NO[Q[16],NO[V[8],V[24]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[5],NO[Q[16],NO[V[9],V[22]]]])/(5+k)^3+(4 NO[Q[5],NO[Q[16],Derivative[1][V[8]]]])/(5+k)^3-(8 (19+17 k+2 k^2) NO[Q[5],NO[Q[17],NO[V[1],V[13]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[5],NO[Q[17],NO[V[2],V[14]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[5],NO[Q[17],NO[V[3],V[15]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[5],NO[Q[17],NO[V[4],V[16]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[5],NO[Q[17],NO[V[5],V[17]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[5],NO[Q[17],NO[V[6],V[18]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[5],NO[Q[17],NO[V[7],V[19]]]])/((5+k)^3 (19+23 k))+(8 NO[Q[5],NO[Q[17],NO[V[8],V[20]]]])/(5+k)^3+(8 NO[Q[5],NO[Q[17],NO[V[10],V[22]]]])/(5+k)^3+(2 (-3 I+Sqrt[3])^2 NO[Q[5],NO[Q[17],NO[V[11],V[11]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3+I Sqrt[3]) (5 Sqrt[3]-3 I Sqrt[5]) (37+17 k) NO[Q[5],NO[Q[17],NO[V[11],V[12]]]]+(4 (-3 I+Sqrt[3]) (3 I+Sqrt[3]) NO[Q[5],NO[Q[17],NO[V[11],V[23]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (-3 I+Sqrt[3]) (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[5],NO[Q[17],NO[V[11],V[24]]]]-((1-I Sqrt[15]) (166+53 k+3 k^2) NO[Q[5],NO[Q[17],NO[V[12],V[12]]]])/(3 (5+k)^3 (19+23 k))+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3 I+Sqrt[3]) (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[5],NO[Q[17],NO[V[12],V[23]]]]-(8 (-109-2 k+3 k^2) NO[Q[5],NO[Q[17],NO[V[12],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (3 I+Sqrt[3])^2 NO[Q[5],NO[Q[17],NO[V[23],V[23]]]])/(9 (5+k)^3)+1/(9 (5+k)^3 (19+23 k)) Sqrt[2] (3-I Sqrt[3]) (5 Sqrt[3]+3 I Sqrt[5]) (37+17 k) NO[Q[5],NO[Q[17],NO[V[23],V[24]]]]-((1+I Sqrt[15]) (166+53 k+3 k^2) NO[Q[5],NO[Q[17],NO[V[24],V[24]]]])/(3 (5+k)^3 (19+23 k))+(2 (I+Sqrt[3]) NO[Q[5],NO[Q[17],Derivative[1][V[11]]]])/(5+k)^3-(4 Sqrt[2] (I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[5],NO[Q[17],Derivative[1][V[12]]]])/((5+k)^3 (19+23 k))+(2 (-I+Sqrt[3]) NO[Q[5],NO[Q[17],Derivative[1][V[23]]]])/(5+k)^3-1/((5+k)^3 (19+23 k)) 4 Sqrt[2] (-I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[5],NO[Q[17],Derivative[1][V[24]]]]+(8 NO[Q[5],NO[Q[18],NO[V[8],V[21]]]])/(5+k)^3-(4 (3 I+Sqrt[3]) NO[Q[5],NO[Q[18],NO[V[11],V[22]]]])/(3 (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[5],NO[Q[18],NO[V[12],V[22]]]])/(3 (5+k)^3 (19+23 k))-(4 (-3 I+Sqrt[3]) NO[Q[5],NO[Q[18],NO[V[22],V[23]]]])/(3 (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[5],NO[Q[18],NO[V[22],V[24]]]])/(3 (5+k)^3 (19+23 k))-(4 (3-2 I Sqrt[3]) NO[Q[5],NO[Q[18],Derivative[1][V[22]]]])/(3 (5+k)^3)-(4 (-3+k) k (5+2 k) NO[Q[5],NO[Derivative[1][Q[6]],NO[Q[17],Q[18]]]])/((5+k)^4 (19+23 k))-(4 (95+165 k+42 k^2) NO[Q[5],NO[Derivative[1][Q[16]],V[8]]])/((5+k)^3 (19+23 k))-(2 (-3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Q[5],NO[Derivative[1][Q[17]],V[11]]])/(3 (5+k)^3 (19+23 k))-1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[5],NO[Derivative[1][Q[17]],V[12]]]-(2 (3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Q[5],NO[Derivative[1][Q[17]],V[23]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[5],NO[Derivative[1][Q[17]],V[24]]]-(4 (95+165 k+42 k^2) NO[Q[5],NO[Derivative[1][Q[18]],V[22]]])/((5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Q[5],Derivative[2][Q[17]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[6],NO[Q[16],NO[V[8],V[10]]]])/(5+k)^3-(4 (-3 I+Sqrt[3]) NO[Q[6],NO[Q[16],NO[V[9],V[11]]]])/(3 (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[6],NO[Q[16],NO[V[9],V[12]]]])/(3 (5+k)^3 (19+23 k))-(4 (3 I+Sqrt[3]) NO[Q[6],NO[Q[16],NO[V[9],V[23]]]])/(3 (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[6],NO[Q[16],NO[V[9],V[24]]]])/(3 (5+k)^3 (19+23 k))+(4 NO[Q[6],NO[Q[16],Derivative[1][V[9]]]])/(5+k)^3+(8 NO[Q[6],NO[Q[17],NO[V[9],V[20]]]])/(5+k)^3-(4 (3 I+Sqrt[3]) NO[Q[6],NO[Q[17],NO[V[10],V[11]]]])/(3 (5+k)^3)+(2 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[6],NO[Q[17],NO[V[10],V[12]]]])/(3 (5+k)^3 (19+23 k))-(4 (-3 I+Sqrt[3]) NO[Q[6],NO[Q[17],NO[V[10],V[23]]]])/(3 (5+k)^3)+(2 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (37+17 k) NO[Q[6],NO[Q[17],NO[V[10],V[24]]]])/(3 (5+k)^3 (19+23 k))-(4 NO[Q[6],NO[Q[17],Derivative[1][V[10]]]])/(5+k)^3-(8 (19+17 k+2 k^2) NO[Q[6],NO[Q[18],NO[V[1],V[13]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[6],NO[Q[18],NO[V[2],V[14]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[6],NO[Q[18],NO[V[3],V[15]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[6],NO[Q[18],NO[V[4],V[16]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[6],NO[Q[18],NO[V[5],V[17]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[6],NO[Q[18],NO[V[6],V[18]]]])/((5+k)^3 (19+23 k))-(8 (19+17 k+2 k^2) NO[Q[6],NO[Q[18],NO[V[7],V[19]]]])/((5+k)^3 (19+23 k))+(8 NO[Q[6],NO[Q[18],NO[V[9],V[21]]]])/(5+k)^3+(8 NO[Q[6],NO[Q[18],NO[V[10],V[22]]]])/(5+k)^3+(8 NO[Q[6],NO[Q[18],NO[V[11],V[11]]]])/(3 (5+k)^3)-(2 Sqrt[2] (5 I+Sqrt[15]) (37+17 k) NO[Q[6],NO[Q[18],NO[V[11],V[12]]]])/(3 (5+k)^3 (19+23 k))+(16 NO[Q[6],NO[Q[18],NO[V[11],V[23]]]])/(3 (5+k)^3)-(2 Sqrt[2] (-5 I+Sqrt[15]) (37+17 k) NO[Q[6],NO[Q[18],NO[V[11],V[24]]]])/(3 (5+k)^3 (19+23 k))-((1-I Sqrt[15]) (166+53 k+3 k^2) NO[Q[6],NO[Q[18],NO[V[12],V[12]]]])/(3 (5+k)^3 (19+23 k))-(2 Sqrt[2] (5 I+Sqrt[15]) (37+17 k) NO[Q[6],NO[Q[18],NO[V[12],V[23]]]])/(3 (5+k)^3 (19+23 k))-(8 (-109-2 k+3 k^2) NO[Q[6],NO[Q[18],NO[V[12],V[24]]]])/(3 (5+k)^3 (19+23 k))+(8 NO[Q[6],NO[Q[18],NO[V[23],V[23]]]])/(3 (5+k)^3)-(2 Sqrt[2] (-5 I+Sqrt[15]) (37+17 k) NO[Q[6],NO[Q[18],NO[V[23],V[24]]]])/(3 (5+k)^3 (19+23 k))-((1+I Sqrt[15]) (166+53 k+3 k^2) NO[Q[6],NO[Q[18],NO[V[24],V[24]]]])/(3 (5+k)^3 (19+23 k))+(4 Sqrt[3] NO[Q[6],NO[Q[18],Derivative[1][V[11]]]])/(5+k)^3-(4 Sqrt[2] (I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[6],NO[Q[18],Derivative[1][V[12]]]])/((5+k)^3 (19+23 k))+(4 Sqrt[3] NO[Q[6],NO[Q[18],Derivative[1][V[23]]]])/(5+k)^3-1/((5+k)^3 (19+23 k)) 4 Sqrt[2] (-I Sqrt[3]+Sqrt[5]) (19+17 k+2 k^2) NO[Q[6],NO[Q[18],Derivative[1][V[24]]]]-(4 (95+165 k+42 k^2) NO[Q[6],NO[Derivative[1][Q[16]],V[9]]])/((5+k)^3 (19+23 k))-(4 (95+165 k+42 k^2) NO[Q[6],NO[Derivative[1][Q[17]],V[10]]])/((5+k)^3 (19+23 k))+(4 (95+165 k+42 k^2) NO[Q[6],NO[Derivative[1][Q[18]],V[11]]])/(Sqrt[3] (5+k)^3 (19+23 k))-1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[6],NO[Derivative[1][Q[18]],V[12]]]+(4 (95+165 k+42 k^2) NO[Q[6],NO[Derivative[1][Q[18]],V[23]]])/(Sqrt[3] (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (46+57 k+15 k^2) NO[Q[6],NO[Derivative[1][Q[18]],V[24]]]+(2 k (141+185 k+40 k^2) NO[Q[6],Derivative[2][Q[18]]])/(3 (5+k)^3 (19+23 k))-(8 NO[V[1],NO[V[7],V[16]]])/(5+k)^2-(4 (3 I+Sqrt[3]) NO[V[1],NO[V[11],V[13]]])/(3 (5+k)^2)+(2 I Sqrt[2] (-109 Sqrt[3]+111 I Sqrt[5]+7 Sqrt[3] k+51 I Sqrt[5] k) NO[V[1],NO[V[12],V[13]]])/(3 (5+k)^2 (19+23 k))-(4 (-3 I+Sqrt[3]) NO[V[1],NO[V[13],V[23]]])/(3 (5+k)^2)-(2 I Sqrt[2] (-109 Sqrt[3]-111 I Sqrt[5]+7 Sqrt[3] k-51 I Sqrt[5] k) NO[V[1],NO[V[13],V[24]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[1],NO[V[14],V[20]]])/(5+k)^2-(8 NO[V[1],NO[V[15],V[21]]])/(5+k)^2+(4 (-33-37 I Sqrt[15]+156 k-17 I Sqrt[15] k+69 k^2) NO[V[1],Derivative[1][V[13]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[2],NO[V[7],V[17]]])/(5+k)^2-(8 NO[V[2],NO[V[8],V[13]]])/(5+k)^2-(4 (-3 I+Sqrt[3]) NO[V[2],NO[V[11],V[14]]])/(3 (5+k)^2)+(2 I Sqrt[2] (-109 Sqrt[3]+111 I Sqrt[5]+7 Sqrt[3] k+51 I Sqrt[5] k) NO[V[2],NO[V[12],V[14]]])/(3 (5+k)^2 (19+23 k))-(4 (3 I+Sqrt[3]) NO[V[2],NO[V[14],V[23]]])/(3 (5+k)^2)-(2 I Sqrt[2] (-109 Sqrt[3]-111 I Sqrt[5]+7 Sqrt[3] k-51 I Sqrt[5] k) NO[V[2],NO[V[14],V[24]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[2],NO[V[15],V[22]]])/(5+k)^2+(4 (81-37 I Sqrt[15]+294 k-17 I Sqrt[15] k+69 k^2) NO[V[2],Derivative[1][V[14]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[3],NO[V[7],V[18]]])/(5+k)^2-(8 NO[V[3],NO[V[9],V[13]]])/(5+k)^2-(8 NO[V[3],NO[V[10],V[14]]])/(5+k)^2+(8 NO[V[3],NO[V[11],V[15]]])/(Sqrt[3] (5+k)^2)+(2 I Sqrt[2] (-109 Sqrt[3]+111 I Sqrt[5]+7 Sqrt[3] k+51 I Sqrt[5] k) NO[V[3],NO[V[12],V[15]]])/(3 (5+k)^2 (19+23 k))+(8 NO[V[3],NO[V[15],V[23]]])/(Sqrt[3] (5+k)^2)-(2 I Sqrt[2] (-109 Sqrt[3]-111 I Sqrt[5]+7 Sqrt[3] k-51 I Sqrt[5] k) NO[V[3],NO[V[15],V[24]]])/(3 (5+k)^2 (19+23 k))+(4 (195-37 I Sqrt[15]+432 k-17 I Sqrt[15] k+69 k^2) NO[V[3],Derivative[1][V[15]]])/(3 (5+k)^2 (19+23 k))-(4 (3 I+Sqrt[3]) NO[V[4],NO[V[11],V[16]]])/(3 (5+k)^2)+(4 Sqrt[2] (-83 I Sqrt[3]-27 Sqrt[5]-31 I Sqrt[3] k+9 Sqrt[5] k) NO[V[4],NO[V[12],V[16]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[4],NO[V[13],V[19]]])/(5+k)^2-(4 (-3 I+Sqrt[3]) NO[V[4],NO[V[16],V[23]]])/(3 (5+k)^2)+(4 Sqrt[2] (83 I Sqrt[3]-27 Sqrt[5]+31 I Sqrt[3] k+9 Sqrt[5] k) NO[V[4],NO[V[16],V[24]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[4],NO[V[17],V[20]]])/(5+k)^2-(8 NO[V[4],NO[V[18],V[21]]])/(5+k)^2+(4 (81+37 I Sqrt[15]+294 k+17 I Sqrt[15] k+69 k^2) NO[V[4],Derivative[1][V[16]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[5],NO[V[8],V[16]]])/(5+k)^2-(4 (-3 I+Sqrt[3]) NO[V[5],NO[V[11],V[17]]])/(3 (5+k)^2)+(4 Sqrt[2] (-83 I Sqrt[3]-27 Sqrt[5]-31 I Sqrt[3] k+9 Sqrt[5] k) NO[V[5],NO[V[12],V[17]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[5],NO[V[14],V[19]]])/(5+k)^2-(4 (3 I+Sqrt[3]) NO[V[5],NO[V[17],V[23]]])/(3 (5+k)^2)+(4 Sqrt[2] (83 I Sqrt[3]-27 Sqrt[5]+31 I Sqrt[3] k+9 Sqrt[5] k) NO[V[5],NO[V[17],V[24]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[5],NO[V[18],V[22]]])/(5+k)^2+(4 (195+37 I Sqrt[15]+432 k+17 I Sqrt[15] k+69 k^2) NO[V[5],Derivative[1][V[17]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[6],NO[V[9],V[16]]])/(5+k)^2-(8 NO[V[6],NO[V[10],V[17]]])/(5+k)^2+(8 NO[V[6],NO[V[11],V[18]]])/(Sqrt[3] (5+k)^2)+(4 Sqrt[2] (-83 I Sqrt[3]-27 Sqrt[5]-31 I Sqrt[3] k+9 Sqrt[5] k) NO[V[6],NO[V[12],V[18]]])/(3 (5+k)^2 (19+23 k))-(8 NO[V[6],NO[V[15],V[19]]])/(5+k)^2+(8 NO[V[6],NO[V[18],V[23]]])/(Sqrt[3] (5+k)^2)+(4 Sqrt[2] (83 I Sqrt[3]-27 Sqrt[5]+31 I Sqrt[3] k+9 Sqrt[5] k) NO[V[6],NO[V[18],V[24]]])/(3 (5+k)^2 (19+23 k))+(4 (309+37 I Sqrt[15]+570 k+17 I Sqrt[15] k+69 k^2) NO[V[6],Derivative[1][V[18]]])/(3 (5+k)^2 (19+23 k))+(4 Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (-3+k) NO[V[7],NO[V[12],V[19]]])/((5+k)^2 (19+23 k))+(4 Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (-3+k) NO[V[7],NO[V[19],V[24]]])/((5+k)^2 (19+23 k))-(4 I (57 I-12 Sqrt[15]+69 I k+4 Sqrt[15] k) NO[V[7],Derivative[1][V[19]]])/((5+k)^2 (19+23 k))-(8 NO[V[8],Derivative[1][V[20]]])/(5+k)^2-(8 NO[V[9],Derivative[1][V[21]]])/(5+k)^2-(8 NO[V[10],Derivative[1][V[22]]])/(5+k)^2-(8 NO[V[11],Derivative[1][V[23]]])/(5+k)^2+((5 Sqrt[3]-3 I Sqrt[5]) (I+Sqrt[15]) (-3+k) NO[V[12],NO[V[12],V[12]]])/(2 Sqrt[2] (5+k)^2 (19+23 k))+(I Sqrt[2] (5 Sqrt[3]-3 I Sqrt[5]) (-3+k) NO[V[12],NO[V[12],V[24]]])/((5+k)^2 (19+23 k))-(I Sqrt[2] (5 Sqrt[3]+3 I Sqrt[5]) (-3+k) NO[V[12],NO[V[24],V[24]]])/((5+k)^2 (19+23 k))-(4 (109+6 I Sqrt[15]-7 k-2 I Sqrt[15] k) NO[V[12],Derivative[1][V[24]]])/((5+k)^2 (19+23 k))+((5 Sqrt[3]+3 I Sqrt[5]) (-I+Sqrt[15]) (-3+k) NO[V[24],NO[V[24],V[24]]])/(2 Sqrt[2] (5+k)^2 (19+23 k))-(4 (-3+k) k (5+2 k) NO[Derivative[1][Q[1]],NO[Q[2],NO[Q[13],Q[14]]]])/((5+k)^4 (19+23 k))-(4 (-3+k) k (5+2 k) NO[Derivative[1][Q[1]],NO[Q[3],NO[Q[13],Q[15]]]])/((5+k)^4 (19+23 k))-(4 k (47+37 k+2 k^2) NO[Derivative[1][Q[1]],NO[Q[4],NO[Q[13],Q[16]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Derivative[1][Q[1]],NO[Q[5],NO[Q[13],Q[17]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Derivative[1][Q[1]],NO[Q[5],NO[Q[14],Q[16]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Derivative[1][Q[1]],NO[Q[6],NO[Q[13],Q[18]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Derivative[1][Q[1]],NO[Q[6],NO[Q[15],Q[16]]]])/((5+k)^4 (19+23 k))+(2 (3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Derivative[1][Q[1]],NO[Q[13],V[11]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[1]],NO[Q[13],V[12]]]+(2 (-3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Derivative[1][Q[1]],NO[Q[13],V[23]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[1]],NO[Q[13],V[24]]]+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[1]],NO[Q[14],V[20]]])/((5+k)^3 (19+23 k))+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[1]],NO[Q[15],V[21]]])/((5+k)^3 (19+23 k))-(8 k (141+185 k+40 k^2) NO[Derivative[1][Q[1]],Derivative[1][Q[13]]])/(3 (5+k)^3 (19+23 k))-(4 (-3+k) k (5+2 k) NO[Derivative[1][Q[2]],NO[Q[3],NO[Q[14],Q[15]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Derivative[1][Q[2]],NO[Q[4],NO[Q[13],Q[17]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Derivative[1][Q[2]],NO[Q[4],NO[Q[14],Q[16]]]])/((5+k)^4 (19+23 k))-(4 k (47+37 k+2 k^2) NO[Derivative[1][Q[2]],NO[Q[5],NO[Q[14],Q[17]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Derivative[1][Q[2]],NO[Q[6],NO[Q[14],Q[18]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Derivative[1][Q[2]],NO[Q[6],NO[Q[15],Q[17]]]])/((5+k)^4 (19+23 k))+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[2]],NO[Q[13],V[8]]])/((5+k)^3 (19+23 k))+(2 (-3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Derivative[1][Q[2]],NO[Q[14],V[11]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[2]],NO[Q[14],V[12]]]+(2 (3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Derivative[1][Q[2]],NO[Q[14],V[23]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[2]],NO[Q[14],V[24]]]+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[2]],NO[Q[15],V[22]]])/((5+k)^3 (19+23 k))-(8 k (141+185 k+40 k^2) NO[Derivative[1][Q[2]],Derivative[1][Q[14]]])/(3 (5+k)^3 (19+23 k))-(4 k (31+19 k) NO[Derivative[1][Q[3]],NO[Q[4],NO[Q[13],Q[18]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Derivative[1][Q[3]],NO[Q[4],NO[Q[15],Q[16]]]])/((5+k)^4 (19+23 k))-(4 k (31+19 k) NO[Derivative[1][Q[3]],NO[Q[5],NO[Q[14],Q[18]]]])/((5+k)^4 (19+23 k))-(8 k (1+k) (8+k) NO[Derivative[1][Q[3]],NO[Q[5],NO[Q[15],Q[17]]]])/((5+k)^4 (19+23 k))-(4 k (47+37 k+2 k^2) NO[Derivative[1][Q[3]],NO[Q[6],NO[Q[15],Q[18]]]])/((5+k)^4 (19+23 k))+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[3]],NO[Q[13],V[9]]])/((5+k)^3 (19+23 k))+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[3]],NO[Q[14],V[10]]])/((5+k)^3 (19+23 k))-(4 (95+165 k+42 k^2) NO[Derivative[1][Q[3]],NO[Q[15],V[11]]])/(Sqrt[3] (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[3]],NO[Q[15],V[12]]]-(4 (95+165 k+42 k^2) NO[Derivative[1][Q[3]],NO[Q[15],V[23]]])/(Sqrt[3] (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[3]],NO[Q[15],V[24]]]-(8 k (141+185 k+40 k^2) NO[Derivative[1][Q[3]],Derivative[1][Q[15]]])/(3 (5+k)^3 (19+23 k))-(4 (-3+k) k (5+2 k) NO[Derivative[1][Q[4]],NO[Q[5],NO[Q[16],Q[17]]]])/((5+k)^4 (19+23 k))-(4 (-3+k) k (5+2 k) NO[Derivative[1][Q[4]],NO[Q[6],NO[Q[16],Q[18]]]])/((5+k)^4 (19+23 k))+(2 (3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Derivative[1][Q[4]],NO[Q[16],V[11]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[4]],NO[Q[16],V[12]]]+(2 (-3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Derivative[1][Q[4]],NO[Q[16],V[23]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[4]],NO[Q[16],V[24]]]+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[4]],NO[Q[17],V[20]]])/((5+k)^3 (19+23 k))+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[4]],NO[Q[18],V[21]]])/((5+k)^3 (19+23 k))-(8 k (141+185 k+40 k^2) NO[Derivative[1][Q[4]],Derivative[1][Q[16]]])/(3 (5+k)^3 (19+23 k))-(4 (-3+k) k (5+2 k) NO[Derivative[1][Q[5]],NO[Q[6],NO[Q[17],Q[18]]]])/((5+k)^4 (19+23 k))+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[5]],NO[Q[16],V[8]]])/((5+k)^3 (19+23 k))+(2 (-3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Derivative[1][Q[5]],NO[Q[17],V[11]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[5]],NO[Q[17],V[12]]]+(2 (3 I+Sqrt[3]) (95+165 k+42 k^2) NO[Derivative[1][Q[5]],NO[Q[17],V[23]]])/(3 (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[5]],NO[Q[17],V[24]]]+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[5]],NO[Q[18],V[22]]])/((5+k)^3 (19+23 k))-(8 k (141+185 k+40 k^2) NO[Derivative[1][Q[5]],Derivative[1][Q[17]]])/(3 (5+k)^3 (19+23 k))+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[6]],NO[Q[16],V[9]]])/((5+k)^3 (19+23 k))+(4 (95+165 k+42 k^2) NO[Derivative[1][Q[6]],NO[Q[17],V[10]]])/((5+k)^3 (19+23 k))-(4 (95+165 k+42 k^2) NO[Derivative[1][Q[6]],NO[Q[18],V[11]]])/(Sqrt[3] (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[6]],NO[Q[18],V[12]]]-(4 (95+165 k+42 k^2) NO[Derivative[1][Q[6]],NO[Q[18],V[23]]])/(Sqrt[3] (5+k)^3 (19+23 k))+1/(3 (5+k)^3 (19+23 k)) Sqrt[2] (-5 I Sqrt[3]+3 Sqrt[5]) (46+57 k+15 k^2) NO[Derivative[1][Q[6]],NO[Q[18],V[24]]]-(8 k (141+185 k+40 k^2) NO[Derivative[1][Q[6]],Derivative[1][Q[18]]])/(3 (5+k)^3 (19+23 k))-(4 (-22+85 k+23 k^2) NO[Derivative[1][V[1]],V[13]])/((5+k)^2 (19+23 k))-(4 (-22+85 k+23 k^2) NO[Derivative[1][V[2]],V[14]])/((5+k)^2 (19+23 k))-(4 (-22+85 k+23 k^2) NO[Derivative[1][V[3]],V[15]])/((5+k)^2 (19+23 k))-(4 (-22+85 k+23 k^2) NO[Derivative[1][V[4]],V[16]])/((5+k)^2 (19+23 k))-(4 (-22+85 k+23 k^2) NO[Derivative[1][V[5]],V[17]])/((5+k)^2 (19+23 k))-(4 (-22+85 k+23 k^2) NO[Derivative[1][V[6]],V[18]])/((5+k)^2 (19+23 k))+(12 NO[Derivative[1][V[7]],V[19]])/(5+k)^2-(8 NO[Derivative[1][V[8]],V[20]])/(5+k)^2-(8 NO[Derivative[1][V[9]],V[21]])/(5+k)^2-(8 NO[Derivative[1][V[10]],V[22]])/(5+k)^2-(8 NO[Derivative[1][V[11]],V[23]])/(5+k)^2+(4 (19-43 I Sqrt[15]+23 k-15 I Sqrt[15] k) NO[Derivative[1][V[12]],V[12]])/((5+k)^2 (19+23 k))-(4 (109-6 I Sqrt[15]-7 k+2 I Sqrt[15] k) NO[Derivative[1][V[12]],V[24]])/((5+k)^2 (19+23 k))+(4 (19+43 I Sqrt[15]+23 k+15 I Sqrt[15] k) NO[Derivative[1][V[24]],V[24]])/((5+k)^2 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Derivative[2][Q[1]],Q[13]])/(3 (5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Derivative[2][Q[2]],Q[14]])/(3 (5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Derivative[2][Q[3]],Q[15]])/(3 (5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Derivative[2][Q[4]],Q[16]])/(3 (5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Derivative[2][Q[5]],Q[17]])/(3 (5+k)^3 (19+23 k))+(2 k (141+185 k+40 k^2) NO[Derivative[2][Q[6]],Q[18]])/(3 (5+k)^3 (19+23 k))-(4 (I+Sqrt[3]) Derivative[2][V[11]])/(5+k)^2+(I (21 Sqrt[3]-27 I Sqrt[5]+5 Sqrt[3] k-3 I Sqrt[5] k) Derivative[2][V[12]])/(3 Sqrt[2] (5+k)^2)-(4 (-I+Sqrt[3]) Derivative[2][V[23]])/(5+k)^2-(I (21 Sqrt[3]+27 I Sqrt[5]+5 Sqrt[3] k+3 I Sqrt[5] k) Derivative[2][V[24]])/(3 Sqrt[2] (5+k)^2)

